Unitarity Cuts of the Worldsheet

We compute the imaginary parts of genus-one string scattering amplitudes. Following Witten's $i\varepsilon$ prescription for the integration contour on the moduli space of worldsheets, we give a general algorithm for computing unitarity cuts of the annulus, M\"obius strip, and torus topologies exactly in $\alpha'$. With the help of tropical analysis, we show how the intricate pattern of thresholds (normal and anomalous) opening up arises from the worldsheet computation. The result is a manifestly-convergent representation of the imaginary parts of amplitudes, which has the analytic form expected from Cutkosky rules in field theory, but bypasses the need for performing laborious sums over the intermediate states. We use this representation to study various physical aspects of string amplitudes, including their behavior in the $(s,t)$ plane, exponential suppression, decay widths of massive strings, total cross section, and low-energy expansions. We find that planar annulus amplitudes exhibit a version of low-spin dominance: at any finite energy, only a finite number of low partial-wave spins give an appreciable contribution to the imaginary part.

==> anc/Q.txt <==
Q[0,0] = 1;

Q[1,0] = -2*(-t + 2*s*t - s^2*t - s*tL + s^2*tL - s*tR + s^2*tR + 2*s*tL*tR);

Q[2,0] = 4*t - 12*s*t + 13*s^2*t - 6*s^3*t + s^4*t + 4*t^2 - 12*s*t^2 + 13*s^2*t^2 - 6*s^3*t^2 + 
 s^4*t^2 + 2*s*tL - 5*s^2*tL + 4*s^3*tL - s^4*tL - 4*t*tL + 14*s*t*tL - 18*s^2*t*tL + 
 10*s^3*t*tL - 2*s^4*t*tL - 2*s*tL^2 + 5*s^2*tL^2 - 4*s^3*tL^2 + s^4*tL^2 + 2*s*tR - 
 5*s^2*tR + 4*s^3*tR - s^4*tR - 4*t*tR + 14*s*t*tR - 18*s^2*t*tR + 10*s^3*t*tR - 
 2*s^4*t*tR - 6*s*tL*tR + 18*s^2*tL*tR - 12*s^3*tL*tR + 2*s^4*tL*tR + 4*t*tL*tR - 
 12*s*t*tL*tR + 12*s^2*t*tL*tR - 4*s^3*t*tL*tR + 4*s*tL^2*tR - 10*s^2*tL^2*tR + 
 4*s^3*tL^2*tR - 2*s*tR^2 + 5*s^2*tR^2 - 4*s^3*tR^2 + s^4*tR^2 + 4*s*tL*tR^2 - 
 10*s^2*tL*tR^2 + 4*s^3*tL*tR^2 - 2*s*tL^2*tR^2 + 4*s^2*tL^2*tR^2;

Q[3,0] = -1/3*((-1 + s)*(72*t - 192*s*t + 194*s^2*t - 94*s^3*t + 22*s^4*t - 2*s^5*t + 108*t^2 - 
 288*s*t^2 + 291*s^2*t^2 - 141*s^3*t^2 + 33*s^4*t^2 - 3*s^5*t^2 + 36*t^3 - 96*s*t^3 + 
 97*s^2*t^3 - 47*s^3*t^3 + 11*s^4*t^3 - s^5*t^3 + 24*s*tL - 56*s^2*tL + 46*s^3*tL - 
 16*s^4*tL + 2*s^5*tL - 108*t*tL + 324*s*t*tL - 375*s^2*t*tL + 210*s^3*t*tL - 
 57*s^4*t*tL + 6*s^5*t*tL - 72*t^2*tL + 204*s*t^2*tL - 222*s^2*t^2*tL + 
 117*s^3*t^2*tL - 30*s^4*t^2*tL + 3*s^5*t^2*tL - 36*s*tL^2 + 84*s^2*tL^2 - 
 69*s^3*tL^2 + 24*s^4*tL^2 - 3*s^5*tL^2 + 36*t*tL^2 - 120*s*t*tL^2 + 153*s^2*t*tL^2 - 
 93*s^3*t*tL^2 + 27*s^4*t*tL^2 - 3*s^5*t*tL^2 + 12*s*tL^3 - 28*s^2*tL^3 + 
 23*s^3*tL^3 - 8*s^4*tL^3 + s^5*tL^3 + 24*s*tR - 56*s^2*tR + 46*s^3*tR - 16*s^4*tR + 
 2*s^5*tR - 108*t*tR + 324*s*t*tR - 375*s^2*t*tR + 210*s^3*t*tR - 57*s^4*t*tR + 
 6*s^5*t*tR - 72*t^2*tR + 204*s*t^2*tR - 222*s^2*t^2*tR + 117*s^3*t^2*tR - 
 30*s^4*t^2*tR + 3*s^5*t^2*tR - 88*s*tL*tR + 248*s^2*tL*tR - 198*s^3*tL*tR + 
 60*s^4*tL*tR - 6*s^5*tL*tR + 162*t*tL*tR - 492*s*t*tL*tR + 564*s^2*t*tL*tR - 
 300*s^3*t*tL*tR + 72*s^4*t*tL*tR - 6*s^5*t*tL*tR + 48*t^2*tL*tR - 120*s*t^2*tL*tR + 
 108*s^2*t^2*tL*tR - 42*s^3*t^2*tL*tR + 6*s^4*t^2*tL*tR + 90*s*tL^2*tR - 
 246*s^2*tL^2*tR + 171*s^3*tL^2*tR - 42*s^4*tL^2*tR + 3*s^5*tL^2*tR - 54*t*tL^2*tR + 
 162*s*t*tL^2*tR - 174*s^2*t*tL^2*tR + 78*s^3*t*tL^2*tR - 12*s^4*t*tL^2*tR - 
 26*s*tL^3*tR + 64*s^2*tL^3*tR - 36*s^3*tL^3*tR + 6*s^4*tL^3*tR - 36*s*tR^2 + 
 84*s^2*tR^2 - 69*s^3*tR^2 + 24*s^4*tR^2 - 3*s^5*tR^2 + 36*t*tR^2 - 120*s*t*tR^2 + 
 153*s^2*t*tR^2 - 93*s^3*t*tR^2 + 27*s^4*t*tR^2 - 3*s^5*t*tR^2 + 90*s*tL*tR^2 - 
 246*s^2*tL*tR^2 + 171*s^3*tL*tR^2 - 42*s^4*tL*tR^2 + 3*s^5*tL*tR^2 - 54*t*tL*tR^2 + 
 162*s*t*tL*tR^2 - 174*s^2*t*tL*tR^2 + 78*s^3*t*tL*tR^2 - 12*s^4*t*tL*tR^2 - 
 72*s*tL^2*tR^2 + 192*s^2*tL^2*tR^2 - 96*s^3*tL^2*tR^2 + 12*s^4*tL^2*tR^2 + 
 18*t*tL^2*tR^2 - 48*s*t*tL^2*tR^2 + 42*s^2*t*tL^2*tR^2 - 12*s^3*t*tL^2*tR^2 + 
 18*s*tL^3*tR^2 - 42*s^2*tL^3*tR^2 + 12*s^3*tL^3*tR^2 + 12*s*tR^3 - 28*s^2*tR^3 + 
 23*s^3*tR^3 - 8*s^4*tR^3 + s^5*tR^3 - 26*s*tL*tR^3 + 64*s^2*tL*tR^3 - 
 36*s^3*tL*tR^3 + 6*s^4*tL*tR^3 + 18*s*tL^2*tR^3 - 42*s^2*tL^2*tR^3 + 
 12*s^3*tL^2*tR^3 - 4*s*tL^3*tR^3 + 8*s^2*tL^3*tR^3));

Q[1,1] = 4*t^2 - 12*s*t^2 + 13*s^2*t^2 - 6*s^3*t^2 + s^4*t^2 - 4*s*tL + 6*s^2*tL - 2*s^3*tL + 
 4*s*t*tL - 10*s^2*t*tL + 8*s^3*t*tL - 2*s^4*t*tL + 2*s*tL^2 - s^2*tL^2 - 
 2*s^3*tL^2 + s^4*tL^2 - 4*s*tR + 6*s^2*tR - 2*s^3*tR + 4*s*t*tR - 10*s^2*t*tR + 
 8*s^3*t*tR - 2*s^4*t*tR + 16*s*tL*tR - 2*s^2*tL*tR - 8*s^3*tL*tR + 2*s^4*tL*tR - 
 4*s*t*tL*tR + 8*s^2*t*tL*tR - 4*s^3*t*tL*tR - 8*s*tL^2*tR - 4*s^2*tL^2*tR + 
 4*s^3*tL^2*tR + 2*s*tR^2 - s^2*tR^2 - 2*s^3*tR^2 + s^4*tR^2 - 8*s*tL*tR^2 - 
 4*s^2*tL*tR^2 + 4*s^3*tL*tR^2 + 4*s*tL^2*tR^2 + 4*s^2*tL^2*tR^2;

Q[4,0] = ((-1 + s)*(-3456*t + 10944*s*t - 14136*s^2*t + 9744*s^3*t - 3894*s^4*t + 906*s^5*t - 
 114*s^6*t + 6*s^7*t - 6336*t^2 + 20064*s*t^2 - 25916*s^2*t^2 + 17864*s^3*t^2 - 
 7139*s^4*t^2 + 1661*s^5*t^2 - 209*s^6*t^2 + 11*s^7*t^2 - 3456*t^3 + 10944*s*t^3 - 
 14136*s^2*t^3 + 9744*s^3*t^3 - 3894*s^4*t^3 + 906*s^5*t^3 - 114*s^6*t^3 + 
 6*s^7*t^3 - 576*t^4 + 1824*s*t^4 - 2356*s^2*t^4 + 1624*s^3*t^4 - 649*s^4*t^4 + 
 151*s^5*t^4 - 19*s^6*t^4 + s^7*t^4 - 864*s*tL + 2520*s^2*tL - 2904*s^3*tL + 
 1710*s^4*tL - 546*s^5*tL + 90*s^6*tL - 6*s^7*tL + 6336*t*tL - 21648*s*t*tL + 
 30536*s^2*t*tL - 23188*s^3*t*tL + 10274*s^4*t*tL - 2662*s^5*t*tL + 374*s^6*t*tL - 
 22*s^7*t*tL + 6912*t^2*tL - 22752*s*t^2*tL + 30792*s^2*t^2*tL - 22392*s^3*t^2*tL + 
 9498*s^4*t^2*tL - 2358*s^5*t^2*tL + 318*s^6*t^2*tL - 18*s^7*t^2*tL + 1728*t^3*tL - 
 5616*s*t^3*tL + 7488*s^2*t^3*tL - 5356*s^3*t^3*tL + 2232*s^4*t^3*tL - 
 544*s^5*t^3*tL + 72*s^6*t^3*tL - 4*s^7*t^3*tL + 1584*s*tL^2 - 4620*s^2*tL^2 + 
 5324*s^3*tL^2 - 3135*s^4*tL^2 + 1001*s^5*tL^2 - 165*s^6*tL^2 + 11*s^7*tL^2 - 
 3456*t*tL^2 + 12672*s*t*tL^2 - 19176*s^2*t*tL^2 + 15552*s^3*t*tL^2 - 
 7314*s^4*t*tL^2 + 1998*s^5*t*tL^2 - 294*s^6*t*tL^2 + 18*s^7*t*tL^2 - 1728*t^2*tL^2 + 
 5904*s*t^2*tL^2 - 8328*s^2*t^2*tL^2 + 6324*s^3*t^2*tL^2 - 2802*s^4*t^2*tL^2 + 
 726*s^5*t^2*tL^2 - 102*s^6*t^2*tL^2 + 6*s^7*t^2*tL^2 - 864*s*tL^3 + 2520*s^2*tL^3 - 
 2904*s^3*tL^3 + 1710*s^4*tL^3 - 546*s^5*tL^3 + 90*s^6*tL^3 - 6*s^7*tL^3 + 
 576*t*tL^3 - 2256*s*t*tL^3 + 3616*s^2*t*tL^3 - 3076*s^3*t*tL^3 + 1504*s^4*t*tL^3 - 
 424*s^5*t*tL^3 + 64*s^6*t*tL^3 - 4*s^7*t*tL^3 + 144*s*tL^4 - 420*s^2*tL^4 + 
 484*s^3*tL^4 - 285*s^4*tL^4 + 91*s^5*tL^4 - 15*s^6*tL^4 + s^7*tL^4 - 864*s*tR + 
 2520*s^2*tR - 2904*s^3*tR + 1710*s^4*tR - 546*s^5*tR + 90*s^6*tR - 6*s^7*tR + 
 6336*t*tR - 21648*s*t*tR + 30536*s^2*t*tR - 23188*s^3*t*tR + 10274*s^4*t*tR - 
 2662*s^5*t*tR + 374*s^6*t*tR - 22*s^7*t*tR + 6912*t^2*tR - 22752*s*t^2*tR + 
 30792*s^2*t^2*tR - 22392*s^3*t^2*tR + 9498*s^4*t^2*tR - 2358*s^5*t^2*tR + 
 318*s^6*t^2*tR - 18*s^7*t^2*tR + 1728*t^3*tR - 5616*s*t^3*tR + 7488*s^2*t^3*tR - 
 5356*s^3*t^3*tR + 2232*s^4*t^3*tR - 544*s^5*t^3*tR + 72*s^6*t^3*tR - 4*s^7*t^3*tR + 
 3600*s*tL*tR - 11976*s^2*tL*tR + 14464*s^3*tL*tR - 8406*s^4*tL*tR + 2530*s^5*tL*tR - 
 378*s^6*tL*tR + 22*s^7*tL*tR - 11616*t*tL*tR + 41008*s*t*tL*tR - 59464*s^2*t*tL*tR + 
 45876*s^3*t*tL*tR - 20272*s^4*t*tL*tR + 5108*s^5*t*tL*tR - 676*s^6*t*tL*tR + 
 36*s^7*t*tL*tR - 7680*t^2*tL*tR + 24816*s*t^2*tL*tR - 32688*s^2*t^2*tL*tR + 
 22860*s^3*t^2*tL*tR - 9168*s^4*t^2*tL*tR + 2100*s^5*t^2*tL*tR - 252*s^6*t^2*tL*tR + 
 12*s^7*t^2*tL*tR - 864*t^3*tL*tR + 2592*s*t^3*tL*tR - 3096*s^2*t^3*tL*tR + 
 1904*s^3*t^3*tL*tR - 640*s^4*t^3*tL*tR + 112*s^5*t^3*tL*tR - 8*s^6*t^3*tL*tR - 
 4560*s*tL^2*tR + 15220*s^2*tL^2*tR - 17752*s^3*tL^2*tR + 9694*s^4*tL^2*tR - 
 2678*s^5*tL^2*tR + 358*s^6*tL^2*tR - 18*s^7*tL^2*tR + 6336*t*tL^2*tR - 
 22896*s*t*tL^2*tR + 33504*s^2*t*tL^2*tR - 25524*s^3*t*tL^2*tR + 
 10812*s^4*t*tL^2*tR - 2508*s^5*t*tL^2*tR + 288*s^6*t*tL^2*tR - 12*s^7*t*tL^2*tR + 
 1920*t^2*tL^2*tR - 6048*s*t^2*tL^2*tR + 7632*s^2*t^2*tL^2*tR - 
 4968*s^3*t^2*tL^2*tR + 1764*s^4*t^2*tL^2*tR - 324*s^5*t^2*tL^2*tR + 
 24*s^6*t^2*tL^2*tR + 2160*s*tL^3*tR - 6960*s^2*tL^3*tR + 7660*s^3*tL^3*tR - 
 3852*s^4*tL^3*tR + 952*s^5*tL^3*tR - 108*s^6*tL^3*tR + 4*s^7*tL^3*tR - 
 1056*t*tL^3*tR + 3872*s*t*tL^3*tR - 5624*s^2*t*tL^3*tR + 4120*s^3*t*tL^3*tR - 
 1600*s^4*t*tL^3*tR + 312*s^5*t*tL^3*tR - 24*s^6*t*tL^3*tR - 336*s*tL^4*tR + 
 1028*s^2*tL^4*tR - 1052*s^3*tL^4*tR + 476*s^4*tL^4*tR - 100*s^5*tL^4*tR + 
 8*s^6*tL^4*tR + 1584*s*tR^2 - 4620*s^2*tR^2 + 5324*s^3*tR^2 - 3135*s^4*tR^2 + 
 1001*s^5*tR^2 - 165*s^6*tR^2 + 11*s^7*tR^2 - 3456*t*tR^2 + 12672*s*t*tR^2 - 
 19176*s^2*t*tR^2 + 15552*s^3*t*tR^2 - 7314*s^4*t*tR^2 + 1998*s^5*t*tR^2 - 
 294*s^6*t*tR^2 + 18*s^7*t*tR^2 - 1728*t^2*tR^2 + 5904*s*t^2*tR^2 - 
 8328*s^2*t^2*tR^2 + 6324*s^3*t^2*tR^2 - 2802*s^4*t^2*tR^2 + 726*s^5*t^2*tR^2 - 
 102*s^6*t^2*tR^2 + 6*s^7*t^2*tR^2 - 4560*s*tL*tR^2 + 15220*s^2*tL*tR^2 - 
 17752*s^3*tL*tR^2 + 9694*s^4*tL*tR^2 - 2678*s^5*tL*tR^2 + 358*s^6*tL*tR^2 - 
 18*s^7*tL*tR^2 + 6336*t*tL*tR^2 - 22896*s*t*tL*tR^2 + 33504*s^2*t*tL*tR^2 - 
 25524*s^3*t*tL*tR^2 + 10812*s^4*t*tL*tR^2 - 2508*s^5*t*tL*tR^2 + 288*s^6*t*tL*tR^2 - 
 12*s^7*t*tL*tR^2 + 1920*t^2*tL*tR^2 - 6048*s*t^2*tL*tR^2 + 7632*s^2*t^2*tL*tR^2 - 
 4968*s^3*t^2*tL*tR^2 + 1764*s^4*t^2*tL*tR^2 - 324*s^5*t^2*tL*tR^2 + 
 24*s^6*t^2*tL*tR^2 + 4620*s*tL^2*tR^2 - 15800*s^2*tL^2*tR^2 + 17272*s^3*tL^2*tR^2 - 
 8262*s^4*tL^2*tR^2 + 1866*s^5*tL^2*tR^2 - 186*s^6*tL^2*tR^2 + 6*s^7*tL^2*tR^2 - 
 3456*t*tL^2*tR^2 + 12192*s*t*tL^2*tR^2 - 16968*s^2*t*tL^2*tR^2 + 
 11796*s^3*t*tL^2*tR^2 - 4260*s^4*t*tL^2*tR^2 + 744*s^5*t*tL^2*tR^2 - 
 48*s^6*t*tL^2*tR^2 - 480*t^2*tL^2*tR^2 + 1392*s*t^2*tL^2*tR^2 - 
 1560*s^2*t^2*tL^2*tR^2 + 852*s^3*t^2*tL^2*tR^2 - 228*s^4*t^2*tL^2*tR^2 + 
 24*s^5*t^2*tL^2*tR^2 - 1920*s*tL^3*tR^2 + 6320*s^2*tL^3*tR^2 - 6228*s^3*tL^3*tR^2 + 
 2488*s^4*tL^3*tR^2 - 420*s^5*tL^3*tR^2 + 24*s^6*tL^3*tR^2 + 576*t*tL^3*tR^2 - 
 1968*s*t*tL^3*tR^2 + 2568*s^2*t*tL^3*tR^2 - 1584*s^3*t*tL^3*tR^2 + 
 456*s^4*t*tL^3*tR^2 - 48*s^5*t*tL^3*tR^2 + 276*s*tL^4*tR^2 - 844*s^2*tL^4*tR^2 + 
 728*s^3*tL^4*tR^2 - 228*s^4*tL^4*tR^2 + 24*s^5*tL^4*tR^2 - 864*s*tR^3 + 
 2520*s^2*tR^3 - 2904*s^3*tR^3 + 1710*s^4*tR^3 - 546*s^5*tR^3 + 90*s^6*tR^3 - 
 6*s^7*tR^3 + 576*t*tR^3 - 2256*s*t*tR^3 + 3616*s^2*t*tR^3 - 3076*s^3*t*tR^3 + 
 1504*s^4*t*tR^3 - 424*s^5*t*tR^3 + 64*s^6*t*tR^3 - 4*s^7*t*tR^3 + 2160*s*tL*tR^3 - 
 6960*s^2*tL*tR^3 + 7660*s^3*tL*tR^3 - 3852*s^4*tL*tR^3 + 952*s^5*tL*tR^3 - 
 108*s^6*tL*tR^3 + 4*s^7*tL*tR^3 - 1056*t*tL*tR^3 + 3872*s*t*tL*tR^3 - 
 5624*s^2*t*tL*tR^3 + 4120*s^3*t*tL*tR^3 - 1600*s^4*t*tL*tR^3 + 312*s^5*t*tL*tR^3 - 
 24*s^6*t*tL*tR^3 - 1920*s*tL^2*tR^3 + 6320*s^2*tL^2*tR^3 - 6228*s^3*tL^2*tR^3 + 
 2488*s^4*tL^2*tR^3 - 420*s^5*tL^2*tR^3 + 24*s^6*tL^2*tR^3 + 576*t*tL^2*tR^3 - 
 1968*s*t*tL^2*tR^3 + 2568*s^2*t*tL^2*tR^3 - 1584*s^3*t*tL^2*tR^3 + 
 456*s^4*t*tL^2*tR^3 - 48*s^5*t*tL^2*tR^3 + 720*s*tL^3*tR^3 - 2280*s^2*tL^3*tR^3 + 
 1920*s^3*tL^3*tR^3 - 552*s^4*tL^3*tR^3 + 48*s^5*tL^3*tR^3 - 96*t*tL^3*tR^3 + 
 304*s*t*tL^3*tR^3 - 352*s^2*t*tL^3*tR^3 + 176*s^3*t*tL^3*tR^3 - 32*s^4*t*tL^3*tR^3 - 
 96*s*tL^4*tR^3 + 280*s^2*tL^4*tR^3 - 192*s^3*tL^4*tR^3 + 32*s^4*tL^4*tR^3 + 
 144*s*tR^4 - 420*s^2*tR^4 + 484*s^3*tR^4 - 285*s^4*tR^4 + 91*s^5*tR^4 - 
 15*s^6*tR^4 + s^7*tR^4 - 336*s*tL*tR^4 + 1028*s^2*tL*tR^4 - 1052*s^3*tL*tR^4 + 
 476*s^4*tL*tR^4 - 100*s^5*tL*tR^4 + 8*s^6*tL*tR^4 + 276*s*tL^2*tR^4 - 
 844*s^2*tL^2*tR^4 + 728*s^3*tL^2*tR^4 - 228*s^4*tL^2*tR^4 + 24*s^5*tL^2*tR^4 - 
 96*s*tL^3*tR^4 + 280*s^2*tL^3*tR^4 - 192*s^3*tL^3*tR^4 + 32*s^4*tL^3*tR^4 + 
 12*s*tL^4*tR^4 - 32*s^2*tL^4*tR^4 + 16*s^3*tL^4*tR^4))/12;

Q[5,0] = -1/60*((-2 + s)*(-1 + s)*(-172800*t + 529920*s*t - 667632*s^2*t + 457992*s^3*t - 
 188856*s^4*t + 48240*s^5*t - 7488*s^6*t + 648*s^7*t - 24*s^8*t - 360000*t^2 + 
 1104000*s*t^2 - 1390900*s^2*t^2 + 954150*s^3*t^2 - 393450*s^4*t^2 + 100500*s^5*t^2 - 
 15600*s^6*t^2 + 1350*s^7*t^2 - 50*s^8*t^2 - 252000*t^3 + 772800*s*t^3 - 
 973630*s^2*t^3 + 667905*s^3*t^3 - 275415*s^4*t^3 + 70350*s^5*t^3 - 10920*s^6*t^3 + 
 945*s^7*t^3 - 35*s^8*t^3 - 72000*t^4 + 220800*s*t^4 - 278180*s^2*t^4 + 
 190830*s^3*t^4 - 78690*s^4*t^4 + 20100*s^5*t^4 - 3120*s^6*t^4 + 270*s^7*t^4 - 
 10*s^8*t^4 - 7200*t^5 + 22080*s*t^5 - 27818*s^2*t^5 + 19083*s^3*t^5 - 7869*s^4*t^5 + 
 2010*s^5*t^5 - 312*s^6*t^5 + 27*s^7*t^5 - s^8*t^5 - 34560*s*tL + 99072*s^2*tL - 
 113712*s^3*tL + 68856*s^4*tL - 24000*s^5*tL + 4848*s^6*tL - 528*s^7*tL + 24*s^8*tL + 
 360000*t*tL - 1176000*s*t*tL + 1597300*s^2*t*tL - 1191050*s^3*t*tL + 
 536900*s^4*t*tL - 150500*s^5*t*tL + 25700*s^6*t*tL - 2450*s^7*t*tL + 100*s^8*t*tL + 
 504000*t^2*tL - 1596000*s*t^2*tL + 2091740*s^2*t^2*tL - 1501640*s^3*t^2*tL + 
 651245*s^4*t^2*tL - 175700*s^5*t^2*tL + 28910*s^6*t^2*tL - 2660*s^7*t^2*tL + 
 105*s^8*t^2*tL + 216000*t^3*tL - 676800*s*t^3*tL + 875820*s^2*t^3*tL - 
 619870*s^3*t^3*tL + 264760*s^4*t^3*tL - 70300*s^5*t^3*tL + 11380*s^6*t^3*tL - 
 1030*s^7*t^3*tL + 40*s^8*t^3*tL + 28800*t^4*tL - 89760*s*t^4*tL + 
 115400*s^2*t^4*tL - 81070*s^3*t^4*tL + 34345*s^4*t^4*tL - 9040*s^5*t^4*tL + 
 1450*s^6*t^4*tL - 130*s^7*t^4*tL + 5*s^8*t^4*tL + 72000*s*tL^2 - 206400*s^2*tL^2 + 
 236900*s^3*tL^2 - 143450*s^4*tL^2 + 50000*s^5*tL^2 - 10100*s^6*tL^2 + 
 1100*s^7*tL^2 - 50*s^8*tL^2 - 252000*t*tL^2 + 873600*s*t*tL^2 - 1262590*s^2*t*tL^2 + 
 999565*s^3*t*tL^2 - 476245*s^4*t*tL^2 + 140350*s^5*t*tL^2 - 25060*s^6*t*tL^2 + 
 2485*s^7*t*tL^2 - 105*s^8*t*tL^2 - 216000*t^2*tL^2 + 705600*s*t^2*tL^2 - 
 958380*s^2*t^2*tL^2 + 714630*s^3*t^2*tL^2 - 322140*s^4*t^2*tL^2 + 
 90300*s^5*t^2*tL^2 - 15420*s^6*t^2*tL^2 + 1470*s^7*t^2*tL^2 - 60*s^8*t^2*tL^2 - 
 43200*t^3*tL^2 + 138240*s*t^3*tL^2 - 183420*s^2*t^3*tL^2 + 133450*s^3*t^3*tL^2 - 
 58690*s^4*t^3*tL^2 + 16060*s^5*t^3*tL^2 - 2680*s^6*t^3*tL^2 + 250*s^7*t^3*tL^2 - 
 10*s^8*t^3*tL^2 - 50400*s*tL^3 + 144480*s^2*tL^3 - 165830*s^3*tL^3 + 
 100415*s^4*tL^3 - 35000*s^5*tL^3 + 7070*s^6*tL^3 - 770*s^7*tL^3 + 35*s^8*tL^3 + 
 72000*t*tL^3 - 264000*s*t*tL^3 + 402020*s^2*t*tL^3 - 332970*s^3*t*tL^3 + 
 164760*s^4*t*tL^3 - 50100*s^5*t*tL^3 + 9180*s^6*t*tL^3 - 930*s^7*t*tL^3 + 
 40*s^8*t*tL^3 + 28800*t^2*tL^3 - 96960*s*t^2*tL^3 + 136040*s^2*t^2*tL^3 - 
 104760*s^3*t^2*tL^3 + 48690*s^4*t^2*tL^3 - 14040*s^5*t^2*tL^3 + 2460*s^6*t^2*tL^3 - 
 240*s^7*t^2*tL^3 + 10*s^8*t^2*tL^3 + 14400*s*tL^4 - 41280*s^2*tL^4 + 
 47380*s^3*tL^4 - 28690*s^4*tL^4 + 10000*s^5*tL^4 - 2020*s^6*tL^4 + 220*s^7*tL^4 - 
 10*s^8*tL^4 - 7200*t*tL^4 + 27840*s*t*tL^4 - 44330*s^2*t*tL^4 + 38035*s^3*t*tL^4 - 
 19345*s^4*t*tL^4 + 6010*s^5*t*tL^4 - 1120*s^6*t*tL^4 + 115*s^7*t*tL^4 - 
 5*s^8*t*tL^4 - 1440*s*tL^5 + 4128*s^2*tL^5 - 4738*s^3*tL^5 + 2869*s^4*tL^5 - 
 1000*s^5*tL^5 + 202*s^6*tL^5 - 22*s^7*tL^5 + s^8*tL^5 - 34560*s*tR + 99072*s^2*tR - 
 113712*s^3*tR + 68856*s^4*tR - 24000*s^5*tR + 4848*s^6*tR - 528*s^7*tR + 24*s^8*tR + 
 360000*t*tR - 1176000*s*t*tR + 1597300*s^2*t*tR - 1191050*s^3*t*tR + 
 536900*s^4*t*tR - 150500*s^5*t*tR + 25700*s^6*t*tR - 2450*s^7*t*tR + 100*s^8*t*tR + 
 504000*t^2*tR - 1596000*s*t^2*tR + 2091740*s^2*t^2*tR - 1501640*s^3*t^2*tR + 
 651245*s^4*t^2*tR - 175700*s^5*t^2*tR + 28910*s^6*t^2*tR - 2660*s^7*t^2*tR + 
 105*s^8*t^2*tR + 216000*t^3*tR - 676800*s*t^3*tR + 875820*s^2*t^3*tR - 
 619870*s^3*t^3*tR + 264760*s^4*t^3*tR - 70300*s^5*t^3*tR + 11380*s^6*t^3*tR - 
 1030*s^7*t^3*tR + 40*s^8*t^3*tR + 28800*t^4*tR - 89760*s*t^4*tR + 
 115400*s^2*t^4*tR - 81070*s^3*t^4*tR + 34345*s^4*t^4*tR - 9040*s^5*t^4*tR + 
 1450*s^6*t^4*tR - 130*s^7*t^4*tR + 5*s^8*t^4*tR + 157824*s*tL*tR - 
 507264*s^2*tL*tR + 614632*s^3*tL*tR - 374980*s^4*tL*tR + 127120*s^5*tL*tR - 
 24280*s^6*tL*tR + 2440*s^7*tL*tR - 100*s^8*tL*tR - 750000*t*tL*tR + 
 2542400*s*t*tL*tR - 3581420*s^2*t*tL*tR + 2751330*s^3*t*tL*tR - 
 1262710*s^4*t*tL*tR + 354720*s^5*t*tL*tR - 59580*s^6*t*tL*tR + 5470*s^7*t*tL*tR - 
 210*s^8*t*tL*tR - 720600*t^2*tL*tR + 2282780*s*t^2*tL*tR - 2984560*s^2*t^2*tL*tR + 
 2126600*s^3*t^2*tL*tR - 908570*s^4*t^2*tL*tR + 239010*s^5*t^2*tL*tR - 
 37830*s^6*t^2*tL*tR + 3290*s^7*t^2*tL*tR - 120*s^8*t^2*tL*tR - 189000*t^3*tL*tR + 
 579060*s*t^3*tL*tR - 726960*s^2*t^3*tL*tR + 494580*s^3*t^3*tL*tR - 
 200760*s^4*t^3*tL*tR + 49920*s^5*t^3*tL*tR - 7420*s^6*t^3*tL*tR + 
 600*s^7*t^3*tL*tR - 20*s^8*t^3*tL*tR - 11520*t^4*tL*tR + 33600*s*t^4*tL*tR - 
 39440*s^2*t^4*tL*tR + 24540*s^3*t^4*tL*tR - 8830*s^4*t^4*tL*tR + 
 1850*s^5*t^4*tL*tR - 210*s^6*t^4*tL*tR + 10*s^7*t^4*tL*tR - 229200*s*tL^2*tR + 
 745840*s^2*tL^2*tR - 889050*s^3*tL^2*tR + 522985*s^4*tL^2*tR - 168460*s^5*tL^2*tR + 
 30190*s^6*tL^2*tR - 2810*s^7*tL^2*tR + 105*s^8*tL^2*tR + 525000*t*tL^2*tR - 
 1836200*s*t*tL^2*tR + 2649140*s^2*t*tL^2*tR - 2056630*s^3*t*tL^2*tR + 
 937460*s^4*t*tL^2*tR - 256400*s^5*t*tL^2*tR + 41000*s^6*t*tL^2*tR - 
 3490*s^7*t*tL^2*tR + 120*s^8*t*tL^2*tR + 311400*t^2*tL^2*tR - 984180*s*t^2*tL^2*tR + 
 1276080*s^2*t^2*tL^2*tR - 892740*s^3*t^2*tL^2*tR + 369030*s^4*t^2*tL^2*tR - 
 91980*s^5*t^2*tL^2*tR + 13380*s^6*t^2*tL^2*tR - 1020*s^7*t^2*tL^2*tR + 
 30*s^8*t^2*tL^2*tR + 37800*t^3*tL^2*tR - 112860*s*t^3*tL^2*tR + 
 136260*s^2*t^3*tL^2*tR - 87440*s^3*t^3*tL^2*tR + 32480*s^4*t^3*tL^2*tR - 
 7020*s^5*t^3*tL^2*tR + 820*s^6*t^3*tL^2*tR - 40*s^7*t^3*tL^2*tR + 139560*s*tL^3*tR - 
 446440*s^2*tL^3*tR + 514440*s^3*tL^3*tR - 288370*s^4*tL^3*tR + 87450*s^5*tL^3*tR - 
 14550*s^6*tL^3*tR + 1230*s^7*tL^3*tR - 40*s^8*tL^3*tR - 150000*t*tL^3*tR + 
 538480*s*t*tL^3*tR - 787520*s^2*t*tL^3*tR + 608780*s^3*t*tL^3*tR - 
 270400*s^4*t*tL^3*tR + 70220*s^5*t*tL^3*tR - 10300*s^6*t*tL^3*tR + 
 760*s^7*t*tL^3*tR - 20*s^8*t*tL^3*tR - 41520*t^2*tL^3*tR + 130480*s*t^2*tL^3*tR - 
 166620*s^2*t^2*tL^3*tR + 112960*s^3*t^2*tL^3*tR - 44100*s^4*t^2*tL^3*tR + 
 9940*s^5*t^2*tL^3*tR - 1200*s^6*t^2*tL^3*tR + 60*s^7*t^2*tL^3*tR - 37200*s*tL^4*tR + 
 115640*s^2*tL^4*tR - 127790*s^3*tL^4*tR + 67705*s^4*tL^4*tR - 19120*s^5*tL^4*tR + 
 2890*s^6*tL^4*tR - 210*s^7*tL^4*tR + 5*s^8*tL^4*tR + 15000*t*tL^4*tR - 
 55000*s*t*tL^4*tR + 80800*s^2*t*tL^4*tR - 61380*s^3*t*tL^4*tR + 
 26060*s^4*t*tL^4*tR - 6220*s^5*t*tL^4*tR + 780*s^6*t*tL^4*tR - 40*s^7*t*tL^4*tR + 
 3576*s*tL^5*tR - 10736*s^2*tL^5*tR + 11308*s^3*tL^5*tR - 5610*s^4*tL^5*tR + 
 1450*s^5*tL^5*tR - 190*s^6*tL^5*tR + 10*s^7*tL^5*tR + 72000*s*tR^2 - 
 206400*s^2*tR^2 + 236900*s^3*tR^2 - 143450*s^4*tR^2 + 50000*s^5*tR^2 - 
 10100*s^6*tR^2 + 1100*s^7*tR^2 - 50*s^8*tR^2 - 252000*t*tR^2 + 873600*s*t*tR^2 - 
 1262590*s^2*t*tR^2 + 999565*s^3*t*tR^2 - 476245*s^4*t*tR^2 + 140350*s^5*t*tR^2 - 
 25060*s^6*t*tR^2 + 2485*s^7*t*tR^2 - 105*s^8*t*tR^2 - 216000*t^2*tR^2 + 
 705600*s*t^2*tR^2 - 958380*s^2*t^2*tR^2 + 714630*s^3*t^2*tR^2 - 
 322140*s^4*t^2*tR^2 + 90300*s^5*t^2*tR^2 - 15420*s^6*t^2*tR^2 + 1470*s^7*t^2*tR^2 - 
 60*s^8*t^2*tR^2 - 43200*t^3*tR^2 + 138240*s*t^3*tR^2 - 183420*s^2*t^3*tR^2 + 
 133450*s^3*t^3*tR^2 - 58690*s^4*t^3*tR^2 + 16060*s^5*t^3*tR^2 - 2680*s^6*t^3*tR^2 + 
 250*s^7*t^3*tR^2 - 10*s^8*t^3*tR^2 - 229200*s*tL*tR^2 + 745840*s^2*tL*tR^2 - 
 889050*s^3*tL*tR^2 + 522985*s^4*tL*tR^2 - 168460*s^5*tL*tR^2 + 30190*s^6*tL*tR^2 - 
 2810*s^7*tL*tR^2 + 105*s^8*tL*tR^2 + 525000*t*tL*tR^2 - 1836200*s*t*tL*tR^2 + 
 2649140*s^2*t*tL*tR^2 - 2056630*s^3*t*tL*tR^2 + 937460*s^4*t*tL*tR^2 - 
 256400*s^5*t*tL*tR^2 + 41000*s^6*t*tL*tR^2 - 3490*s^7*t*tL*tR^2 + 
 120*s^8*t*tL*tR^2 + 311400*t^2*tL*tR^2 - 984180*s*t^2*tL*tR^2 + 
 1276080*s^2*t^2*tL*tR^2 - 892740*s^3*t^2*tL*tR^2 + 369030*s^4*t^2*tL*tR^2 - 
 91980*s^5*t^2*tL*tR^2 + 13380*s^6*t^2*tL*tR^2 - 1020*s^7*t^2*tL*tR^2 + 
 30*s^8*t^2*tL*tR^2 + 37800*t^3*tL*tR^2 - 112860*s*t^3*tL*tR^2 + 
 136260*s^2*t^3*tL*tR^2 - 87440*s^3*t^3*tL*tR^2 + 32480*s^4*t^3*tL*tR^2 - 
 7020*s^5*t^3*tL*tR^2 + 820*s^6*t^3*tL*tR^2 - 40*s^7*t^3*tL*tR^2 + 
 270000*s*tL^2*tR^2 - 912240*s^2*tL^2*tR^2 + 1057640*s^3*tL^2*tR^2 - 
 578720*s^4*tL^2*tR^2 + 167380*s^5*tL^2*tR^2 - 26020*s^6*tL^2*tR^2 + 
 2020*s^7*tL^2*tR^2 - 60*s^8*tL^2*tR^2 - 367500*t*tL^2*tR^2 + 1288520*s*t*tL^2*tR^2 - 
 1834800*s^2*t*tL^2*tR^2 + 1373090*s^3*t*tL^2*tR^2 - 584310*s^4*t*tL^2*tR^2 + 
 143140*s^5*t*tL^2*tR^2 - 19400*s^6*t*tL^2*tR^2 + 1290*s^7*t*tL^2*tR^2 - 
 30*s^8*t*tL^2*tR^2 - 135000*t^2*tL^2*tR^2 + 411660*s*t^2*tL^2*tR^2 - 
 506160*s^2*t^2*tL^2*tR^2 + 327600*s^3*t^2*tL^2*tR^2 - 120720*s^4*t^2*tL^2*tR^2 + 
 25260*s^5*t^2*tL^2*tR^2 - 2760*s^6*t^2*tL^2*tR^2 + 120*s^7*t^2*tL^2*tR^2 - 
 7560*t^3*tL^2*tR^2 + 21060*s*t^3*tL^2*tR^2 - 23040*s^2*t^3*tL^2*tR^2 + 
 12880*s^3*t^3*tL^2*tR^2 - 3920*s^4*t^3*tL^2*tR^2 + 620*s^5*t^3*tL^2*tR^2 - 
 40*s^6*t^3*tL^2*tR^2 - 145500*s*tL^3*tR^2 + 486100*s^2*tL^3*tR^2 - 
 532600*s^3*tL^3*tR^2 + 264890*s^4*tL^3*tR^2 - 67080*s^5*tL^3*tR^2 + 
 8700*s^6*tL^3*tR^2 - 520*s^7*tL^3*tR^2 + 10*s^8*tL^3*tR^2 + 105000*t*tL^3*tR^2 - 
 367000*s*t*tL^3*tR^2 + 510800*s^2*t*tL^3*tR^2 - 362820*s^3*t*tL^3*tR^2 + 
 140500*s^4*t*tL^3*tR^2 - 29420*s^5*t*tL^3*tR^2 + 3060*s^6*t*tL^3*tR^2 - 
 120*s^7*t*tL^3*tR^2 + 18000*t^2*tL^3*tR^2 - 52800*s*t^2*tL^3*tR^2 + 
 61140*s^2*t^2*tL^3*tR^2 - 36060*s^3*t^2*tL^3*tR^2 + 11460*s^4*t^2*tL^3*tR^2 - 
 1860*s^5*t^2*tL^3*tR^2 + 120*s^6*t^2*tL^3*tR^2 + 36000*s*tL^4*tR^2 - 
 115800*s^2*tL^4*tR^2 + 117860*s^3*tL^4*tR^2 - 52160*s^4*tL^4*tR^2 + 
 11180*s^5*tL^4*tR^2 - 1120*s^6*tL^4*tR^2 + 40*s^7*tL^4*tR^2 - 10500*t*tL^4*tR^2 + 
 36400*s*t*tL^4*tR^2 - 49080*s^2*t*tL^4*tR^2 + 32580*s^3*t*tL^4*tR^2 - 
 11140*s^4*t*tL^4*tR^2 + 1860*s^5*t*tL^4*tR^2 - 120*s^6*t*tL^4*tR^2 - 
 3300*s*tL^5*tR^2 + 10060*s^2*tL^5*tR^2 - 9380*s^3*tL^5*tR^2 + 3600*s^4*tL^5*tR^2 - 
 620*s^5*tL^5*tR^2 + 40*s^6*tL^5*tR^2 - 50400*s*tR^3 + 144480*s^2*tR^3 - 
 165830*s^3*tR^3 + 100415*s^4*tR^3 - 35000*s^5*tR^3 + 7070*s^6*tR^3 - 770*s^7*tR^3 + 
 35*s^8*tR^3 + 72000*t*tR^3 - 264000*s*t*tR^3 + 402020*s^2*t*tR^3 - 
 332970*s^3*t*tR^3 + 164760*s^4*t*tR^3 - 50100*s^5*t*tR^3 + 9180*s^6*t*tR^3 - 
 930*s^7*t*tR^3 + 40*s^8*t*tR^3 + 28800*t^2*tR^3 - 96960*s*t^2*tR^3 + 
 136040*s^2*t^2*tR^3 - 104760*s^3*t^2*tR^3 + 48690*s^4*t^2*tR^3 - 
 14040*s^5*t^2*tR^3 + 2460*s^6*t^2*tR^3 - 240*s^7*t^2*tR^3 + 10*s^8*t^2*tR^3 + 
 139560*s*tL*tR^3 - 446440*s^2*tL*tR^3 + 514440*s^3*tL*tR^3 - 288370*s^4*tL*tR^3 + 
 87450*s^5*tL*tR^3 - 14550*s^6*tL*tR^3 + 1230*s^7*tL*tR^3 - 40*s^8*tL*tR^3 - 
 150000*t*tL*tR^3 + 538480*s*t*tL*tR^3 - 787520*s^2*t*tL*tR^3 + 
 608780*s^3*t*tL*tR^3 - 270400*s^4*t*tL*tR^3 + 70220*s^5*t*tL*tR^3 - 
 10300*s^6*t*tL*tR^3 + 760*s^7*t*tL*tR^3 - 20*s^8*t*tL*tR^3 - 41520*t^2*tL*tR^3 + 
 130480*s*t^2*tL*tR^3 - 166620*s^2*t^2*tL*tR^3 + 112960*s^3*t^2*tL*tR^3 - 
 44100*s^4*t^2*tL*tR^3 + 9940*s^5*t^2*tL*tR^3 - 1200*s^6*t^2*tL*tR^3 + 
 60*s^7*t^2*tL*tR^3 - 145500*s*tL^2*tR^3 + 486100*s^2*tL^2*tR^3 - 
 532600*s^3*tL^2*tR^3 + 264890*s^4*tL^2*tR^3 - 67080*s^5*tL^2*tR^3 + 
 8700*s^6*tL^2*tR^3 - 520*s^7*tL^2*tR^3 + 10*s^8*tL^2*tR^3 + 105000*t*tL^2*tR^3 - 
 367000*s*t*tL^2*tR^3 + 510800*s^2*t*tL^2*tR^3 - 362820*s^3*t*tL^2*tR^3 + 
 140500*s^4*t*tL^2*tR^3 - 29420*s^5*t*tL^2*tR^3 + 3060*s^6*t*tL^2*tR^3 - 
 120*s^7*t*tL^2*tR^3 + 18000*t^2*tL^2*tR^3 - 52800*s*t^2*tL^2*tR^3 + 
 61140*s^2*t^2*tL^2*tR^3 - 36060*s^3*t^2*tL^2*tR^3 + 11460*s^4*t^2*tL^2*tR^3 - 
 1860*s^5*t^2*tL^2*tR^3 + 120*s^6*t^2*tL^2*tR^3 + 71400*s*tL^3*tR^3 - 
 237200*s^2*tL^3*tR^3 + 239280*s^3*tL^3*tR^3 - 101900*s^4*tL^3*tR^3 + 
 20420*s^5*tL^3*tR^3 - 1860*s^6*tL^3*tR^3 + 60*s^7*tL^3*tR^3 - 30000*t*tL^3*tR^3 + 
 101600*s*t*tL^3*tR^3 - 133440*s^2*t*tL^3*tR^3 + 85640*s^3*t*tL^3*tR^3 - 
 27840*s^4*t*tL^3*tR^3 + 4280*s^5*t*tL^3*tR^3 - 240*s^6*t*tL^3*tR^3 - 
 2400*t^2*tL^3*tR^3 + 6560*s*t^2*tL^3*tR^3 - 6840*s^2*t^2*tL^3*tR^3 + 
 3440*s^3*t^2*tL^3*tR^3 - 840*s^4*t^2*tL^3*tR^3 + 80*s^5*t^2*tL^3*tR^3 - 
 16500*s*tL^4*tR^3 + 52700*s^2*tL^4*tR^3 - 47780*s^3*tL^4*tR^3 + 
 16680*s^4*tL^4*tR^3 - 2420*s^5*tL^4*tR^3 + 120*s^6*tL^4*tR^3 + 3000*t*tL^4*tR^3 - 
 9800*s*t*tL^4*tR^3 + 12040*s^2*t*tL^4*tR^3 - 6840*s^3*t*tL^4*tR^3 + 
 1760*s^4*t*tL^4*tR^3 - 160*s^5*t*tL^4*tR^3 + 1440*s*tL^5*tR^3 - 4320*s^2*tL^5*tR^3 + 
 3440*s^3*tL^5*tR^3 - 920*s^4*tL^5*tR^3 + 80*s^5*tL^5*tR^3 + 14400*s*tR^4 - 
 41280*s^2*tR^4 + 47380*s^3*tR^4 - 28690*s^4*tR^4 + 10000*s^5*tR^4 - 2020*s^6*tR^4 + 
 220*s^7*tR^4 - 10*s^8*tR^4 - 7200*t*tR^4 + 27840*s*t*tR^4 - 44330*s^2*t*tR^4 + 
 38035*s^3*t*tR^4 - 19345*s^4*t*tR^4 + 6010*s^5*t*tR^4 - 1120*s^6*t*tR^4 + 
 115*s^7*t*tR^4 - 5*s^8*t*tR^4 - 37200*s*tL*tR^4 + 115640*s^2*tL*tR^4 - 
 127790*s^3*tL*tR^4 + 67705*s^4*tL*tR^4 - 19120*s^5*tL*tR^4 + 2890*s^6*tL*tR^4 - 
 210*s^7*tL*tR^4 + 5*s^8*tL*tR^4 + 15000*t*tL*tR^4 - 55000*s*t*tL*tR^4 + 
 80800*s^2*t*tL*tR^4 - 61380*s^3*t*tL*tR^4 + 26060*s^4*t*tL*tR^4 - 
 6220*s^5*t*tL*tR^4 + 780*s^6*t*tL*tR^4 - 40*s^7*t*tL*tR^4 + 36000*s*tL^2*tR^4 - 
 115800*s^2*tL^2*tR^4 + 117860*s^3*tL^2*tR^4 - 52160*s^4*tL^2*tR^4 + 
 11180*s^5*tL^2*tR^4 - 1120*s^6*tL^2*tR^4 + 40*s^7*tL^2*tR^4 - 10500*t*tL^2*tR^4 + 
 36400*s*t*tL^2*tR^4 - 49080*s^2*t*tL^2*tR^4 + 32580*s^3*t*tL^2*tR^4 - 
 11140*s^4*t*tL^2*tR^4 + 1860*s^5*t*tL^2*tR^4 - 120*s^6*t*tL^2*tR^4 - 
 16500*s*tL^3*tR^4 + 52700*s^2*tL^3*tR^4 - 47780*s^3*tL^3*tR^4 + 
 16680*s^4*tL^3*tR^4 - 2420*s^5*tL^3*tR^4 + 120*s^6*tL^3*tR^4 + 3000*t*tL^3*tR^4 - 
 9800*s*t*tL^3*tR^4 + 12040*s^2*t*tL^3*tR^4 - 6840*s^3*t*tL^3*tR^4 + 
 1760*s^4*t*tL^3*tR^4 - 160*s^5*t*tL^3*tR^4 + 3600*s*tL^4*tR^4 - 
 11040*s^2*tL^4*tR^4 + 8640*s^3*tL^4*tR^4 - 2160*s^4*tL^4*tR^4 + 160*s^5*tL^4*tR^4 - 
 300*t*tL^4*tR^4 + 920*s*t*tL^4*tR^4 - 1020*s^2*t*tL^4*tR^4 + 480*s^3*t*tL^4*tR^4 - 
 80*s^4*t*tL^4*tR^4 - 300*s*tL^5*tR^4 + 860*s^2*tL^5*tR^4 - 560*s^3*tL^5*tR^4 + 
 80*s^4*tL^5*tR^4 - 1440*s*tR^5 + 4128*s^2*tR^5 - 4738*s^3*tR^5 + 2869*s^4*tR^5 - 
 1000*s^5*tR^5 + 202*s^6*tR^5 - 22*s^7*tR^5 + s^8*tR^5 + 3576*s*tL*tR^5 - 
 10736*s^2*tL*tR^5 + 11308*s^3*tL*tR^5 - 5610*s^4*tL*tR^5 + 1450*s^5*tL*tR^5 - 
 190*s^6*tL*tR^5 + 10*s^7*tL*tR^5 - 3300*s*tL^2*tR^5 + 10060*s^2*tL^2*tR^5 - 
 9380*s^3*tL^2*tR^5 + 3600*s^4*tL^2*tR^5 - 620*s^5*tL^2*tR^5 + 40*s^6*tL^2*tR^5 + 
 1440*s*tL^3*tR^5 - 4320*s^2*tL^3*tR^5 + 3440*s^3*tL^3*tR^5 - 920*s^4*tL^3*tR^5 + 
 80*s^5*tL^3*tR^5 - 300*s*tL^4*tR^5 + 860*s^2*tL^4*tR^5 - 560*s^3*tL^4*tR^5 + 
 80*s^4*tL^4*tR^5 + 24*s*tL^5*tR^5 - 64*s^2*tL^5*tR^5 + 32*s^3*tL^5*tR^5));

Q[2,1] = 36*t^2 - 132*s*t^2 + 193*s^2*t^2 - 144*s^3*t^2 + 58*s^4*t^2 - 12*s^5*t^2 + s^6*t^2 + 
 36*t^3 - 132*s*t^3 + 193*s^2*t^3 - 144*s^3*t^3 + 58*s^4*t^3 - 12*s^5*t^3 + s^6*t^3 + 
 24*s^2*tL - 44*s^3*tL + 24*s^4*tL - 4*s^5*tL - 6*s*t*tL + 5*s^2*t*tL + 17*s^3*t*tL - 
 27*s^4*t*tL + 13*s^5*t*tL - 2*s^6*t*tL - 24*t^2*tL + 116*s*t^2*tL - 222*s^2*t^2*tL + 
 215*s^3*t^2*tL - 111*s^4*t^2*tL + 29*s^5*t^2*tL - 3*s^6*t^2*tL - 30*s^2*tL^2 + 
 49*s^3*tL^2 - 19*s^4*tL^2 - s^5*tL^2 + s^6*tL^2 - 6*s*t*tL^2 + 35*s^2*t*tL^2 - 
 68*s^3*t*tL^2 + 58*s^4*t*tL^2 - 22*s^5*t*tL^2 + 3*s^6*t*tL^2 + 6*s^2*tL^3 - 
 5*s^3*tL^3 - 5*s^4*tL^3 + 5*s^5*tL^3 - s^6*tL^3 + 24*s^2*tR - 44*s^3*tR + 
 24*s^4*tR - 4*s^5*tR - 6*s*t*tR + 5*s^2*t*tR + 17*s^3*t*tR - 27*s^4*t*tR + 
 13*s^5*t*tR - 2*s^6*t*tR - 24*t^2*tR + 116*s*t^2*tR - 222*s^2*t^2*tR + 
 215*s^3*t^2*tR - 111*s^4*t^2*tR + 29*s^5*t^2*tR - 3*s^6*t^2*tR - 72*s*tL*tR - 
 196*s^2*tL*tR + 218*s^3*tL*tR - 38*s^4*tL*tR - 10*s^5*tL*tR + 2*s^6*tL*tR + 
 18*t*tL*tR - 50*s*t*tL*tR + 128*s^2*t*tL*tR - 224*s^3*t*tL*tR + 180*s^4*t*tL*tR - 
 58*s^5*t*tL*tR + 6*s^6*t*tL*tR + 16*t^2*tL*tR - 72*s*t^2*tL*tR + 124*s^2*t^2*tL*tR - 
 102*s^3*t^2*tL*tR + 40*s^4*t^2*tL*tR - 6*s^5*t^2*tL*tR + 78*s*tL^2*tR + 
 190*s^2*tL^2*tR - 99*s^3*tL^2*tR - 51*s^4*tL^2*tR + 29*s^5*tL^2*tR - 3*s^6*tL^2*tR - 
 6*t*tL^2*tR + 20*s*t*tL^2*tR - 60*s^2*t*tL^2*tR + 96*s^3*t*tL^2*tR - 
 62*s^4*t*tL^2*tR + 12*s^5*t*tL^2*tR - 18*s*tL^3*tR - 46*s^2*tL^3*tR + 
 22*s^4*tL^3*tR - 6*s^5*tL^3*tR - 30*s^2*tR^2 + 49*s^3*tR^2 - 19*s^4*tR^2 - 
 s^5*tR^2 + s^6*tR^2 - 6*s*t*tR^2 + 35*s^2*t*tR^2 - 68*s^3*t*tR^2 + 58*s^4*t*tR^2 - 
 22*s^5*t*tR^2 + 3*s^6*t*tR^2 + 78*s*tL*tR^2 + 190*s^2*tL*tR^2 - 99*s^3*tL*tR^2 - 
 51*s^4*tL*tR^2 + 29*s^5*tL*tR^2 - 3*s^6*tL*tR^2 - 6*t*tL*tR^2 + 20*s*t*tL*tR^2 - 
 60*s^2*t*tL*tR^2 + 96*s^3*t*tL*tR^2 - 62*s^4*t*tL*tR^2 + 12*s^5*t*tL*tR^2 - 
 80*s*tL^2*tR^2 - 192*s^2*tL^2*tR^2 + 68*s^4*tL^2*tR^2 - 12*s^5*tL^2*tR^2 + 
 2*t*tL^2*tR^2 - 6*s*t*tL^2*tR^2 + 18*s^2*t*tL^2*tR^2 - 26*s^3*t*tL^2*tR^2 + 
 12*s^4*t*tL^2*tR^2 + 18*s*tL^3*tR^2 + 48*s^2*tL^3*tR^2 + 18*s^3*tL^3*tR^2 - 
 12*s^4*tL^3*tR^2 + 6*s^2*tR^3 - 5*s^3*tR^3 - 5*s^4*tR^3 + 5*s^5*tR^3 - s^6*tR^3 - 
 18*s*tL*tR^3 - 46*s^2*tL*tR^3 + 22*s^4*tL*tR^3 - 6*s^5*tL*tR^3 + 18*s*tL^2*tR^3 + 
 48*s^2*tL^2*tR^3 + 18*s^3*tL^2*tR^3 - 12*s^4*tL^2*tR^3 - 4*s*tL^3*tR^3 - 
 12*s^2*tL^3*tR^3 - 8*s^3*tL^3*tR^3;

Q[6,0] = ((-2 + s)*(-1 + s)*(31104000*t - 105753600*s*t + 152832960*s^2*t - 125146080*s^3*t + 
 64811760*s^4*t - 22304520*s^5*t + 5186520*s^6*t - 807120*s^7*t + 80640*s^8*t - 
 4680*s^9*t + 120*s^10*t + 71020800*t^2 - 241470720*s*t^2 + 348968592*s^2*t^2 - 
 285750216*s^3*t^2 + 147986852*s^4*t^2 - 50928654*s^5*t^2 + 11842554*s^6*t^2 - 
 1842924*s^7*t^2 + 184128*s^8*t^2 - 10686*s^9*t^2 + 274*s^10*t^2 + 58320000*t^3 - 
 198288000*s*t^3 + 286561800*s^2*t^3 - 234648900*s^3*t^3 + 121522050*s^4*t^3 - 
 41820975*s^5*t^3 + 9724725*s^6*t^3 - 1513350*s^7*t^3 + 151200*s^8*t^3 - 
 8775*s^9*t^3 + 225*s^10*t^3 + 22032000*t^4 - 74908800*s*t^4 + 108256680*s^2*t^4 - 
 88645140*s^3*t^4 + 45908330*s^4*t^4 - 15799035*s^5*t^4 + 3673785*s^6*t^4 - 
 571710*s^7*t^4 + 57120*s^8*t^4 - 3315*s^9*t^4 + 85*s^10*t^4 + 3888000*t^5 - 
 13219200*s*t^5 + 19104120*s^2*t^5 - 15643260*s^3*t^5 + 8101470*s^4*t^5 - 
 2788065*s^5*t^5 + 648315*s^6*t^5 - 100890*s^7*t^5 + 10080*s^8*t^5 - 585*s^9*t^5 + 
 15*s^10*t^5 + 259200*t^6 - 881280*s*t^6 + 1273608*s^2*t^6 - 1042884*s^3*t^6 + 
 540098*s^4*t^6 - 185871*s^5*t^6 + 43221*s^6*t^6 - 6726*s^7*t^6 + 672*s^8*t^6 - 
 39*s^9*t^6 + s^10*t^6 + 5184000*s*tL - 16761600*s^2*tL + 22678560*s^3*tL - 
 17077920*s^4*tL + 7955640*s^5*tL - 2391480*s^6*tL + 465840*s^7*tL - 56880*s^8*tL + 
 3960*s^9*tL - 120*s^10*tL - 71020800*t*tL + 253307520*s*t*tL - 387240912*s^2*t*tL + 
 337532928*s^3*t*tL - 186981436*s^4*t*tL + 69094032*s^5*t*tL - 17303100*s^6*t*tL + 
 2906592*s^7*t*tL - 314004*s^8*t*tL + 19728*s^9*t*tL - 548*s^10*t*tL - 
 116640000*t^2*tL + 406296000*s*t^2*tL - 604551600*s^2*t^2*tL + 
 511820100*s^3*t^2*tL - 275065200*s^4*t^2*tL + 98558775*s^5*t^2*tL - 
 23933475*s^6*t^2*tL + 3900150*s^7*t^2*tL - 409050*s^8*t^2*tL + 24975*s^9*t^2*tL - 
 675*s^10*t^2*tL - 66096000*t^3*tL + 228398400*s*t^3*tL - 336642840*s^2*t^3*tL + 
 281999400*s^3*t^3*tL - 149821850*s^4*t^3*tL + 53032350*s^5*t^3*tL - 
 12715320*s^6*t^3*tL + 2045100*s^7*t^3*tL - 211650*s^8*t^3*tL + 12750*s^9*t^3*tL - 
 340*s^10*t^3*tL - 15552000*t^4*tL + 53524800*s*t^4*tL - 78511680*s^2*t^4*tL + 
 65407860*s^3*t^4*tL - 34540620*s^4*t^4*tL + 12146715*s^5*t^4*tL - 
 2892195*s^6*t^4*tL + 461790*s^7*t^4*tL - 47430*s^8*t^4*tL + 2835*s^9*t^4*tL - 
 75*s^10*t^4*tL - 1296000*t^5*tL + 4449600*s*t^5*tL - 6507720*s^2*t^5*tL + 
 5403408*s^3*t^5*tL - 2842806*s^4*t^5*tL + 995652*s^5*t^5*tL - 236034*s^6*t^5*tL + 
 37512*s^7*t^5*tL - 3834*s^8*t^5*tL + 228*s^9*t^5*tL - 6*s^10*t^5*tL - 
 11836800*s*tL^2 + 38272320*s^2*tL^2 - 51782712*s^3*tL^2 + 38994584*s^4*tL^2 - 
 18165378*s^5*tL^2 + 5460546*s^6*tL^2 - 1063668*s^7*tL^2 + 129876*s^8*tL^2 - 
 9042*s^9*tL^2 + 274*s^10*tL^2 + 58320000*t*tL^2 - 217728000*s*t*tL^2 + 
 349417800*s^2*t*tL^2 - 319693500*s^3*t*tL^2 + 185564250*s^4*t*tL^2 - 
 71654625*s^5*t*tL^2 + 18692775*s^6*t*tL^2 - 3260250*s^7*t*tL^2 + 364500*s^8*t*tL^2 - 
 23625*s^9*t*tL^2 + 675*s^10*t*tL^2 + 66096000*t^2*tL^2 - 235742400*s*t^2*tL^2 + 
 360388440*s^2*t^2*tL^2 - 314127360*s^3*t^2*tL^2 + 174015570*s^4*t^2*tL^2 - 
 64302840*s^5*t^2*tL^2 + 16103250*s^6*t^2*tL^2 - 2705040*s^7*t^2*tL^2 + 
 292230*s^8*t^2*tL^2 - 18360*s^9*t^2*tL^2 + 510*s^10*t^2*tL^2 + 23328000*t^3*tL^2 - 
 81907200*s*t^3*tL^2 + 123005520*s^2*t^3*tL^2 - 105198840*s^3*t^3*tL^2 + 
 57147780*s^4*t^3*tL^2 - 20706210*s^5*t^3*tL^2 + 5085630*s^6*t^3*tL^2 - 
 838260*s^7*t^3*tL^2 + 88920*s^8*t^3*tL^2 - 5490*s^9*t^3*tL^2 + 150*s^10*t^3*tL^2 + 
 2592000*t^4*tL^2 - 9028800*s*t^4*tL^2 + 13434480*s^2*t^4*tL^2 - 
 11373780*s^3*t^4*tL^2 + 6112560*s^4*t^4*tL^2 - 2190195*s^5*t^4*tL^2 + 
 531855*s^6*t^4*tL^2 - 86670*s^7*t^4*tL^2 + 9090*s^8*t^4*tL^2 - 555*s^9*t^4*tL^2 + 
 15*s^10*t^4*tL^2 + 9720000*s*tL^3 - 31428000*s^2*tL^3 + 42522300*s^3*tL^3 - 
 32021100*s^4*tL^3 + 14916825*s^5*tL^3 - 4484025*s^6*tL^3 + 873450*s^7*tL^3 - 
 106650*s^8*tL^3 + 7425*s^9*tL^3 - 225*s^10*tL^3 - 22032000*t*tL^3 + 
 85924800*s*t*tL^3 - 143875080*s^2*t*tL^3 + 136837080*s^3*t*tL^3 - 
 82198910*s^4*t*tL^3 + 32704770*s^5*t*tL^3 - 8755680*s^6*t*tL^3 + 
 1561620*s^7*t*tL^3 - 177990*s^8*t*tL^3 + 11730*s^9*t*tL^3 - 340*s^10*t*tL^3 - 
 15552000*t^2*tL^3 + 56764800*s*t^2*tL^3 - 88987680*s^2*t^2*tL^3 + 
 79581960*s^3*t^2*tL^3 - 45214320*s^4*t^2*tL^3 + 17118990*s^5*t^2*tL^3 - 
 4386870*s^6*t^2*tL^3 + 752940*s^7*t^2*tL^3 - 82980*s^8*t^2*tL^3 + 
 5310*s^9*t^2*tL^3 - 150*s^10*t^2*tL^3 - 2592000*t^3*tL^3 + 9244800*s*t^3*tL^3 - 
 14132880*s^2*t^3*tL^3 + 12318720*s^3*t^3*tL^3 - 6824140*s^4*t^3*tL^3 + 
 2521680*s^5*t^3*tL^3 - 631500*s^6*t^3*tL^3 + 106080*s^7*t^3*tL^3 - 
 11460*s^8*t^3*tL^3 + 720*s^9*t^3*tL^3 - 20*s^10*t^3*tL^3 - 3672000*s*tL^4 + 
 11872800*s^2*tL^4 - 16063980*s^3*tL^4 + 12096860*s^4*tL^4 - 5635245*s^5*tL^4 + 
 1693965*s^6*tL^4 - 329970*s^7*tL^4 + 40290*s^8*tL^4 - 2805*s^9*tL^4 + 85*s^10*tL^4 + 
 3888000*t*tL^4 - 15811200*s*t*tL^4 + 27484920*s^2*t*tL^4 - 26982540*s^3*t*tL^4 + 
 16640430*s^4*t*tL^4 - 6765885*s^5*t*tL^4 + 1844055*s^6*t*tL^4 - 333810*s^7*t*tL^4 + 
 38520*s^8*t*tL^4 - 2565*s^9*t*tL^4 + 75*s^10*t*tL^4 + 1296000*t^2*tL^4 - 
 4838400*s*t^2*tL^4 + 7764840*s^2*t^2*tL^4 - 7104300*s^3*t^2*tL^4 + 
 4123650*s^4*t^2*tL^4 - 1592325*s^5*t^2*tL^4 + 415395*s^6*t^2*tL^4 - 
 72450*s^7*t^2*tL^4 + 8100*s^8*t^2*tL^4 - 525*s^9*t^2*tL^4 + 15*s^10*t^2*tL^4 + 
 648000*s*tL^5 - 2095200*s^2*tL^5 + 2834820*s^3*tL^5 - 2134740*s^4*tL^5 + 
 994455*s^5*tL^5 - 298935*s^6*tL^5 + 58230*s^7*tL^5 - 7110*s^8*tL^5 + 495*s^9*tL^5 - 
 15*s^10*tL^5 - 259200*t*tL^5 + 1097280*s*t*tL^5 - 1972008*s^2*t*tL^5 + 
 1987824*s^3*t*tL^5 - 1251678*s^4*t*tL^5 + 517356*s^5*t*tL^5 - 142866*s^6*t*tL^5 + 
 26136*s^7*t*tL^5 - 3042*s^8*t*tL^5 + 204*s^9*t*tL^5 - 6*s^10*t*tL^5 - 43200*s*tL^6 + 
 139680*s^2*tL^6 - 188988*s^3*tL^6 + 142316*s^4*tL^6 - 66297*s^5*tL^6 + 
 19929*s^6*tL^6 - 3882*s^7*tL^6 + 474*s^8*tL^6 - 33*s^9*tL^6 + s^10*tL^6 + 
 5184000*s*tR - 16761600*s^2*tR + 22678560*s^3*tR - 17077920*s^4*tR + 
 7955640*s^5*tR - 2391480*s^6*tR + 465840*s^7*tR - 56880*s^8*tR + 3960*s^9*tR - 
 120*s^10*tR - 71020800*t*tR + 253307520*s*t*tR - 387240912*s^2*t*tR + 
 337532928*s^3*t*tR - 186981436*s^4*t*tR + 69094032*s^5*t*tR - 17303100*s^6*t*tR + 
 2906592*s^7*t*tR - 314004*s^8*t*tR + 19728*s^9*t*tR - 548*s^10*t*tR - 
 116640000*t^2*tR + 406296000*s*t^2*tR - 604551600*s^2*t^2*tR + 
 511820100*s^3*t^2*tR - 275065200*s^4*t^2*tR + 98558775*s^5*t^2*tR - 
 23933475*s^6*t^2*tR + 3900150*s^7*t^2*tR - 409050*s^8*t^2*tR + 24975*s^9*t^2*tR - 
 675*s^10*t^2*tR - 66096000*t^3*tR + 228398400*s*t^3*tR - 336642840*s^2*t^3*tR + 
 281999400*s^3*t^3*tR - 149821850*s^4*t^3*tR + 53032350*s^5*t^3*tR - 
 12715320*s^6*t^3*tR + 2045100*s^7*t^3*tR - 211650*s^8*t^3*tR + 12750*s^9*t^3*tR - 
 340*s^10*t^3*tR - 15552000*t^4*tR + 53524800*s*t^4*tR - 78511680*s^2*t^4*tR + 
 65407860*s^3*t^4*tR - 34540620*s^4*t^4*tR + 12146715*s^5*t^4*tR - 
 2892195*s^6*t^4*tR + 461790*s^7*t^4*tR - 47430*s^8*t^4*tR + 2835*s^9*t^4*tR - 
 75*s^10*t^4*tR - 1296000*t^5*tR + 4449600*s*t^5*tR - 6507720*s^2*t^5*tR + 
 5403408*s^3*t^5*tR - 2842806*s^4*t^5*tR + 995652*s^5*t^5*tR - 236034*s^6*t^5*tR + 
 37512*s^7*t^5*tR - 3834*s^8*t^5*tR + 228*s^9*t^5*tR - 6*s^10*t^5*tR - 
 25401600*s*tL*tR + 89735040*s^2*tL*tR - 128067984*s^3*tL*tR + 98891488*s^4*tL*tR - 
 46161876*s^5*tL*tR + 13639092*s^6*tL*tR - 2568216*s^7*tL*tR + 298632*s^8*tL*tR - 
 19524*s^9*tL*tR + 548*s^10*tL*tR + 162164160*t*tL*tR - 597521664*s*t*tL*tR + 
 944871552*s^2*t*tL*tR - 850043648*s^3*t*tL*tR + 483554712*s^4*t*tL*tR - 
 182133374*s^5*t*tL*tR + 46064850*s^6*t*tL*tR - 7732376*s^7*t*tL*tR + 
 824976*s^8*t*tL*tR - 50538*s^9*t*tL*tR + 1350*s^10*t*tL*tR + 195618240*t^2*tL*tR - 
 685644480*s*t^2*tL*tR + 1026180000*s^2*t^2*tL*tR - 872485140*s^3*t^2*tL*tR + 
 469608570*s^4*t^2*tL*tR - 167858010*s^5*t^2*tL*tR + 40451490*s^6*t^2*tL*tR - 
 6498870*s^7*t^2*tL*tR + 666600*s^8*t^2*tL*tR - 39420*s^9*t^2*tL*tR + 
 1020*s^10*t^2*tL*tR + 76775040*t^3*tL*tR - 263594880*s*t^3*tL*tR + 
 385114920*s^2*t^3*tL*tR - 318859420*s^3*t^3*tL*tR + 166844820*s^4*t^3*tL*tR - 
 57909220*s^5*t^3*tL*tR + 13540080*s^6*t^3*tL*tR - 2109280*s^7*t^3*tL*tR + 
 209640*s^8*t^3*tL*tR - 12000*s^9*t^3*tL*tR + 300*s^10*t^3*tL*tR + 
 11197440*t^4*tL*tR - 37800000*s*t^4*tL*tR + 54092160*s^2*t^4*tL*tR - 
 43710900*s^3*t^4*tL*tR + 22243530*s^4*t^4*tL*tR - 7479660*s^5*t^4*tL*tR + 
 1686960*s^6*t^4*tL*tR - 252150*s^7*t^4*tL*tR + 23880*s^8*t^4*tL*tR - 
 1290*s^9*t^4*tL*tR + 30*s^10*t^4*tL*tR + 432000*t^5*tL*tR - 1411200*s*t^5*tL*tR + 
 1934040*s^2*t^5*tL*tR - 1478796*s^3*t^5*tL*tR + 701136*s^4*t^5*tL*tR - 
 215028*s^5*t^5*tL*tR + 42840*s^6*t^5*tL*tR - 5364*s^7*t^5*tL*tR + 
 384*s^8*t^5*tL*tR - 12*s^9*t^5*tL*tR + 40692960*s*tL^2*tR - 145747824*s^2*tL^2*tR + 
 207298892*s^3*tL^2*tR - 157587960*s^4*tL^2*tR + 71744999*s^5*tL^2*tR - 
 20516175*s^6*tL^2*tR + 3713426*s^7*tL^2*tR - 412326*s^8*tL^2*tR + 
 25563*s^9*tL^2*tR - 675*s^10*tL^2*tR - 133164000*t*tL^2*tR + 505165680*s*t*tL^2*tR - 
 819940320*s^2*t*tL^2*tR + 752230140*s^3*t*tL^2*tR - 432601290*s^4*t*tL^2*tR + 
 163103850*s^5*t*tL^2*tR - 40857180*s^6*t*tL^2*tR + 6717180*s^7*t*tL^2*tR - 
 693630*s^8*t*tL^2*tR + 40590*s^9*t*tL^2*tR - 1020*s^10*t*tL^2*tR - 
 112073760*t^2*tL^2*tR + 394724880*s*t^2*tL^2*tR - 592557240*s^2*t^2*tL^2*tR + 
 503544300*s^3*t^2*tL^2*tR - 269492880*s^4*t^2*tL^2*tR + 95131380*s^5*t^2*tL^2*tR - 
 22445460*s^6*t^2*tL^2*tR + 3492450*s^7*t^2*tL^2*tR - 342210*s^8*t^2*tL^2*tR + 
 18990*s^9*t^2*tL^2*tR - 450*s^10*t^2*tL^2*tR - 27371520*t^3*tL^2*tR + 
 93286080*s*t^3*tL^2*tR - 134803440*s^2*t^3*tL^2*tR + 109851840*s^3*t^3*tL^2*tR - 
 56202420*s^4*t^3*tL^2*tR + 18905340*s^5*t^3*tL^2*tR - 4233000*s^6*t^3*tL^2*tR + 
 621060*s^7*t^3*tL^2*tR - 56760*s^8*t^3*tL^2*tR + 2880*s^9*t^3*tL^2*tR - 
 60*s^10*t^3*tL^2*tR - 1866240*t^4*tL^2*tR + 6168960*s*t^4*tL^2*tR - 
 8575200*s^2*t^4*tL^2*tR + 6661800*s^3*t^4*tL^2*tR - 3213120*s^4*t^4*tL^2*tR + 
 1003230*s^5*t^4*tL^2*tR - 203550*s^6*t^4*tL^2*tR + 25950*s^7*t^4*tL^2*tR - 
 1890*s^8*t^4*tL^2*tR + 60*s^9*t^4*tL^2*tR - 29106000*s*tL^3*tR + 
 103458240*s^2*tL^3*tR - 144633720*s^3*tL^3*tR + 107250770*s^4*tL^3*tR - 
 47327190*s^5*tL^3*tR + 13041810*s^6*tL^3*tR - 2261010*s^7*tL^3*tR + 
 238680*s^8*tL^3*tR - 13920*s^9*tL^3*tR + 340*s^10*tL^3*tR + 50306400*t*tL^3*tR - 
 195871680*s*t*tL^3*tR + 324263280*s^2*t*tL^3*tR - 300651340*s^3*t*tL^3*tR + 
 172912020*s^4*t*tL^3*tR - 64470760*s^5*t*tL^3*tR + 15782220*s^6*t*tL^3*tR - 
 2502340*s^7*t*tL^3*tR + 245220*s^8*t*tL^3*tR - 13320*s^9*t*tL^3*tR + 
 300*s^10*t*tL^3*tR + 26490240*t^2*tL^3*tR - 93605760*s*t^2*tL^3*tR + 
 140528160*s^2*t^2*tL^3*tR - 118777800*s^3*t^2*tL^3*tR + 62749740*s^4*t^2*tL^3*tR - 
 21645780*s^5*t^2*tL^3*tR + 4923900*s^6*t^2*tL^3*tR - 724920*s^7*t^2*tL^3*tR + 
 65340*s^8*t^2*tL^3*tR - 3180*s^9*t^2*tL^3*tR + 60*s^10*t^2*tL^3*tR + 
 3041280*t^3*tL^3*tR - 10272960*s*t^3*tL^3*tR + 14636880*s^2*t^3*tL^3*tR - 
 11671880*s^3*t^3*tL^3*tR + 5779800*s^4*t^3*tL^3*tR - 1851320*s^5*t^3*tL^3*tR + 
 384720*s^6*t^3*tL^3*tR - 50120*s^7*t^3*tL^3*tR + 3720*s^8*t^3*tL^3*tR - 
 120*s^9*t^3*tL^3*tR + 10256400*s*tL^4*tR - 35891520*s^2*tL^4*tR + 
 49059560*s^3*tL^4*tR - 35343660*s^4*tL^4*tR + 15062285*s^5*tL^4*tR - 
 3983445*s^6*tL^4*tR + 657380*s^7*tL^4*tR - 65220*s^8*tL^4*tR + 3495*s^9*tL^4*tR - 
 75*s^10*tL^4*tR - 8877600*t*tL^4*tR + 35374320*s*t*tL^4*tR - 
 59405040*s^2*t*tL^4*tR + 55260180*s^3*t*tL^4*tR - 31508490*s^4*t*tL^4*tR + 
 11499900*s^5*t*tL^4*tR - 2715930*s^6*t*tL^4*tR + 407700*s^7*t*tL^4*tR - 
 36750*s^8*t*tL^4*tR + 1740*s^9*t*tL^4*tR - 30*s^10*t*tL^4*tR - 2207520*t^2*tL^4*tR + 
 7812720*s*t^2*tL^4*tR - 11692680*s^2*t^2*tL^4*tR + 9778980*s^3*t^2*tL^4*tR - 
 5058300*s^4*t^2*tL^4*tR + 1683240*s^5*t^2*tL^4*tR - 361200*s^6*t^2*tL^4*tR + 
 48300*s^7*t^2*tL^4*tR - 3660*s^8*t^2*tL^4*tR + 120*s^9*t^2*tL^4*tR - 
 1738800*s*tL^5*tR + 5967360*s^2*tL^5*tR - 7951488*s^3*tL^5*tR + 
 5548566*s^4*tL^5*tR - 2275092*s^5*tL^5*tR + 574104*s^6*tL^5*tR - 89202*s^7*tL^5*tR + 
 8124*s^8*tL^5*tR - 378*s^9*tL^5*tR + 6*s^10*tL^5*tR + 591840*t*tL^5*tR - 
 2406816*s*t*tL^5*tR + 4080048*s^2*t*tL^5*tR - 3783516*s^3*t*tL^5*tR + 
 2121912*s^4*t*tL^5*tR - 750228*s^5*t*tL^5*tR + 168240*s^6*t*tL^5*tR - 
 23220*s^7*t*tL^5*tR + 1800*s^8*t*tL^5*tR - 60*s^9*t*tL^5*tR + 113040*s*tL^6*tR - 
 379536*s^2*tL^6*tR + 491828*s^3*tL^6*tR - 331380*s^4*tL^6*tR + 130106*s^5*tL^6*tR - 
 31050*s^6*tL^6*tR + 4454*s^7*tL^6*tR - 354*s^8*tL^6*tR + 12*s^9*tL^6*tR - 
 11836800*s*tR^2 + 38272320*s^2*tR^2 - 51782712*s^3*tR^2 + 38994584*s^4*tR^2 - 
 18165378*s^5*tR^2 + 5460546*s^6*tR^2 - 1063668*s^7*tR^2 + 129876*s^8*tR^2 - 
 9042*s^9*tR^2 + 274*s^10*tR^2 + 58320000*t*tR^2 - 217728000*s*t*tR^2 + 
 349417800*s^2*t*tR^2 - 319693500*s^3*t*tR^2 + 185564250*s^4*t*tR^2 - 
 71654625*s^5*t*tR^2 + 18692775*s^6*t*tR^2 - 3260250*s^7*t*tR^2 + 364500*s^8*t*tR^2 - 
 23625*s^9*t*tR^2 + 675*s^10*t*tR^2 + 66096000*t^2*tR^2 - 235742400*s*t^2*tR^2 + 
 360388440*s^2*t^2*tR^2 - 314127360*s^3*t^2*tR^2 + 174015570*s^4*t^2*tR^2 - 
 64302840*s^5*t^2*tR^2 + 16103250*s^6*t^2*tR^2 - 2705040*s^7*t^2*tR^2 + 
 292230*s^8*t^2*tR^2 - 18360*s^9*t^2*tR^2 + 510*s^10*t^2*tR^2 + 23328000*t^3*tR^2 - 
 81907200*s*t^3*tR^2 + 123005520*s^2*t^3*tR^2 - 105198840*s^3*t^3*tR^2 + 
 57147780*s^4*t^3*tR^2 - 20706210*s^5*t^3*tR^2 + 5085630*s^6*t^3*tR^2 - 
 838260*s^7*t^3*tR^2 + 88920*s^8*t^3*tR^2 - 5490*s^9*t^3*tR^2 + 150*s^10*t^3*tR^2 + 
 2592000*t^4*tR^2 - 9028800*s*t^4*tR^2 + 13434480*s^2*t^4*tR^2 - 
 11373780*s^3*t^4*tR^2 + 6112560*s^4*t^4*tR^2 - 2190195*s^5*t^4*tR^2 + 
 531855*s^6*t^4*tR^2 - 86670*s^7*t^4*tR^2 + 9090*s^8*t^4*tR^2 - 555*s^9*t^4*tR^2 + 
 15*s^10*t^4*tR^2 + 40692960*s*tL*tR^2 - 145747824*s^2*tL*tR^2 + 
 207298892*s^3*tL*tR^2 - 157587960*s^4*tL*tR^2 + 71744999*s^5*tL*tR^2 - 
 20516175*s^6*tL*tR^2 + 3713426*s^7*tL*tR^2 - 412326*s^8*tL*tR^2 + 
 25563*s^9*tL*tR^2 - 675*s^10*tL*tR^2 - 133164000*t*tL*tR^2 + 505165680*s*t*tL*tR^2 - 
 819940320*s^2*t*tL*tR^2 + 752230140*s^3*t*tL*tR^2 - 432601290*s^4*t*tL*tR^2 + 
 163103850*s^5*t*tL*tR^2 - 40857180*s^6*t*tL*tR^2 + 6717180*s^7*t*tL*tR^2 - 
 693630*s^8*t*tL*tR^2 + 40590*s^9*t*tL*tR^2 - 1020*s^10*t*tL*tR^2 - 
 112073760*t^2*tL*tR^2 + 394724880*s*t^2*tL*tR^2 - 592557240*s^2*t^2*tL*tR^2 + 
 503544300*s^3*t^2*tL*tR^2 - 269492880*s^4*t^2*tL*tR^2 + 95131380*s^5*t^2*tL*tR^2 - 
 22445460*s^6*t^2*tL*tR^2 + 3492450*s^7*t^2*tL*tR^2 - 342210*s^8*t^2*tL*tR^2 + 
 18990*s^9*t^2*tL*tR^2 - 450*s^10*t^2*tL*tR^2 - 27371520*t^3*tL*tR^2 + 
 93286080*s*t^3*tL*tR^2 - 134803440*s^2*t^3*tL*tR^2 + 109851840*s^3*t^3*tL*tR^2 - 
 56202420*s^4*t^3*tL*tR^2 + 18905340*s^5*t^3*tL*tR^2 - 4233000*s^6*t^3*tL*tR^2 + 
 621060*s^7*t^3*tL*tR^2 - 56760*s^8*t^3*tL*tR^2 + 2880*s^9*t^3*tL*tR^2 - 
 60*s^10*t^3*tL*tR^2 - 1866240*t^4*tL*tR^2 + 6168960*s*t^4*tL*tR^2 - 
 8575200*s^2*t^4*tL*tR^2 + 6661800*s^3*t^4*tL*tR^2 - 3213120*s^4*t^4*tL*tR^2 + 
 1003230*s^5*t^4*tL*tR^2 - 203550*s^6*t^4*tL*tR^2 + 25950*s^7*t^4*tL*tR^2 - 
 1890*s^8*t^4*tL*tR^2 + 60*s^9*t^4*tL*tR^2 - 53397120*s*tL^2*tR^2 + 
 198378848*s^2*tL^2*tR^2 - 281424168*s^3*tL^2*tR^2 + 207914284*s^4*tL^2*tR^2 - 
 90167490*s^5*tL^2*tR^2 + 24136890*s^6*tL^2*tR^2 - 4021680*s^7*tL^2*tR^2 + 
 403980*s^8*tL^2*tR^2 - 22230*s^9*tL^2*tR^2 + 510*s^10*tL^2*tR^2 + 
 109350000*t*tL^2*tR^2 - 419822640*s*t*tL^2*tR^2 + 684217500*s^2*t*tL^2*tR^2 - 
 622970040*s^3*t*tL^2*tR^2 + 350398980*s^4*t*tL^2*tR^2 - 127040970*s^5*t*tL^2*tR^2 + 
 30019470*s^6*t*tL^2*tR^2 - 4553880*s^7*t*tL^2*tR^2 + 422640*s^8*t*tL^2*tR^2 - 
 21510*s^9*t*tL^2*tR^2 + 450*s^10*t*tL^2*tR^2 + 64583280*t^2*tL^2*tR^2 - 
 224276880*s*t^2*tL^2*tR^2 + 329643420*s^2*t^2*tL^2*tR^2 - 
 271699380*s^3*t^2*tL^2*tR^2 + 139312230*s^4*t^2*tL^2*tR^2 - 
 46364460*s^5*t^2*tL^2*tR^2 + 10097040*s^6*t^2*tL^2*tR^2 - 
 1408770*s^7*t^2*tL^2*tR^2 + 118740*s^8*t^2*tL^2*tR^2 - 5310*s^9*t^2*tL^2*tR^2 + 
 90*s^10*t^2*tL^2*tR^2 + 9797760*t^3*tL^2*tR^2 - 32387040*s*t^3*tL^2*tR^2 + 
 44917200*s^2*t^3*tL^2*tR^2 - 34678440*s^3*t^3*tL^2*tR^2 + 
 16526460*s^4*t^3*tL^2*tR^2 - 5057820*s^5*t^3*tL^2*tR^2 + 995100*s^6*t^3*tL^2*tR^2 - 
 121260*s^7*t^3*tL^2*tR^2 + 8280*s^8*t^3*tL^2*tR^2 - 240*s^9*t^3*tL^2*tR^2 + 
 311040*t^4*tL^2*tR^2 - 976320*s*t^4*tL^2*tR^2 + 1266480*s^2*t^4*tL^2*tR^2 - 
 899220*s^3*t^4*tL^2*tR^2 + 385650*s^4*t^4*tL^2*tR^2 - 102930*s^5*t^4*tL^2*tR^2 + 
 16770*s^6*t^4*tL^2*tR^2 - 1530*s^7*t^4*tL^2*tR^2 + 60*s^8*t^4*tL^2*tR^2 + 
 34007400*s*tL^3*tR^2 - 126460740*s^2*tL^3*tR^2 + 174964540*s^3*tL^3*tR^2 - 
 123717720*s^4*tL^3*tR^2 + 50516200*s^5*tL^3*tR^2 - 12525600*s^6*tL^3*tR^2 + 
 1897810*s^7*tL^3*tR^2 - 169350*s^8*tL^3*tR^2 + 8010*s^9*tL^3*tR^2 - 
 150*s^10*tL^3*tR^2 - 41310000*t*tL^3*tR^2 + 159940440*s*t*tL^3*tR^2 - 
 260166600*s^2*t*tL^3*tR^2 + 233135160*s^3*t*tL^3*tR^2 - 126890880*s^4*t*tL^3*tR^2 + 
 43639800*s^5*t*tL^3*tR^2 - 9548580*s^6*t*tL^3*tR^2 + 1300080*s^7*t*tL^3*tR^2 - 
 103560*s^8*t*tL^3*tR^2 + 4200*s^9*t*tL^3*tR^2 - 60*s^10*t*tL^3*tR^2 - 
 15301440*t^2*tL^3*tR^2 + 52302240*s*t^2*tL^3*tR^2 - 75024480*s^2*t^2*tL^3*tR^2 + 
 59639640*s^3*t^2*tL^3*tR^2 - 29020260*s^4*t^2*tL^3*tR^2 + 
 8961000*s^5*t^2*tL^3*tR^2 - 1751520*s^6*t^2*tL^3*tR^2 + 207960*s^7*t^2*tL^3*tR^2 - 
 13500*s^8*t^2*tL^3*tR^2 + 360*s^9*t^2*tL^3*tR^2 - 1088640*t^3*tL^3*tR^2 + 
 3486240*s*t^3*tL^3*tR^2 - 4626720*s^2*t^3*tL^3*tR^2 + 3363480*s^3*t^3*tL^3*tR^2 - 
 1475520*s^4*t^3*tL^3*tR^2 + 401760*s^5*t^3*tL^3*tR^2 - 66480*s^6*t^3*tL^3*tR^2 + 
 6120*s^7*t^3*tL^3*tR^2 - 240*s^8*t^3*tL^3*tR^2 - 11159400*s*tL^4*tR^2 + 
 40750220*s^2*tL^4*tR^2 - 54359940*s^3*tL^4*tR^2 + 36457810*s^4*tL^4*tR^2 - 
 13886265*s^5*tL^4*tR^2 + 3150945*s^6*tL^4*tR^2 - 425700*s^7*tL^4*tR^2 + 
 32490*s^8*tL^4*tR^2 - 1215*s^9*tL^4*tR^2 + 15*s^10*tL^4*tR^2 + 7290000*t*tL^4*tR^2 - 
 28370880*s*t*tL^4*tR^2 + 45816420*s^2*t*tL^4*tR^2 - 40109460*s^3*t*tL^4*tR^2 + 
 20913780*s^4*t*tL^4*tR^2 - 6724680*s^5*t*tL^4*tR^2 + 1331280*s^6*t*tL^4*tR^2 - 
 155940*s^7*t*tL^4*tR^2 + 9720*s^8*t*tL^4*tR^2 - 240*s^9*t*tL^4*tR^2 + 
 1275120*t^2*tL^4*tR^2 - 4282080*s*t^2*tL^4*tR^2 + 5974140*s^2*t^2*tL^4*tR^2 - 
 4552620*s^3*t^2*tL^4*tR^2 + 2080020*s^4*t^2*tL^4*tR^2 - 584520*s^5*t^2*tL^4*tR^2 + 
 98760*s^6*t^2*tL^4*tR^2 - 9180*s^7*t^2*tL^4*tR^2 + 360*s^8*t^2*tL^4*tR^2 + 
 1806840*s*tL^5*tR^2 - 6409116*s^2*tL^5*tR^2 + 8184012*s^3*tL^5*tR^2 - 
 5167404*s^4*tL^5*tR^2 + 1817598*s^5*tL^5*tR^2 - 371310*s^6*tL^5*tR^2 + 
 43290*s^7*tL^5*tR^2 - 2610*s^8*tL^5*tR^2 + 60*s^9*tL^5*tR^2 - 486000*t*tL^5*tR^2 + 
 1895400*s*t*tL^5*tR^2 - 3024000*s^2*t*tL^5*tR^2 + 2568240*s^3*t*tL^5*tR^2 - 
 1269720*s^4*t*tL^5*tR^2 + 375360*s^5*t*tL^5*tR^2 - 65160*s^6*t*tL^5*tR^2 + 
 6120*s^7*t*tL^5*tR^2 - 240*s^8*t*tL^5*tR^2 - 113880*s*tL^6*tR^2 + 
 389732*s^2*tL^6*tR^2 - 473712*s^3*tL^6*tR^2 + 279466*s^4*tL^6*tR^2 - 
 89670*s^5*tL^6*tR^2 + 16110*s^6*tL^6*tR^2 - 1530*s^7*tL^6*tR^2 + 60*s^8*tL^6*tR^2 + 
 9720000*s*tR^3 - 31428000*s^2*tR^3 + 42522300*s^3*tR^3 - 32021100*s^4*tR^3 + 
 14916825*s^5*tR^3 - 4484025*s^6*tR^3 + 873450*s^7*tR^3 - 106650*s^8*tR^3 + 
 7425*s^9*tR^3 - 225*s^10*tR^3 - 22032000*t*tR^3 + 85924800*s*t*tR^3 - 
 143875080*s^2*t*tR^3 + 136837080*s^3*t*tR^3 - 82198910*s^4*t*tR^3 + 
 32704770*s^5*t*tR^3 - 8755680*s^6*t*tR^3 + 1561620*s^7*t*tR^3 - 177990*s^8*t*tR^3 + 
 11730*s^9*t*tR^3 - 340*s^10*t*tR^3 - 15552000*t^2*tR^3 + 56764800*s*t^2*tR^3 - 
 88987680*s^2*t^2*tR^3 + 79581960*s^3*t^2*tR^3 - 45214320*s^4*t^2*tR^3 + 
 17118990*s^5*t^2*tR^3 - 4386870*s^6*t^2*tR^3 + 752940*s^7*t^2*tR^3 - 
 82980*s^8*t^2*tR^3 + 5310*s^9*t^2*tR^3 - 150*s^10*t^2*tR^3 - 2592000*t^3*tR^3 + 
 9244800*s*t^3*tR^3 - 14132880*s^2*t^3*tR^3 + 12318720*s^3*t^3*tR^3 - 
 6824140*s^4*t^3*tR^3 + 2521680*s^5*t^3*tR^3 - 631500*s^6*t^3*tR^3 + 
 106080*s^7*t^3*tR^3 - 11460*s^8*t^3*tR^3 + 720*s^9*t^3*tR^3 - 20*s^10*t^3*tR^3 - 
 29106000*s*tL*tR^3 + 103458240*s^2*tL*tR^3 - 144633720*s^3*tL*tR^3 + 
 107250770*s^4*tL*tR^3 - 47327190*s^5*tL*tR^3 + 13041810*s^6*tL*tR^3 - 
 2261010*s^7*tL*tR^3 + 238680*s^8*tL*tR^3 - 13920*s^9*tL*tR^3 + 340*s^10*tL*tR^3 + 
 50306400*t*tL*tR^3 - 195871680*s*t*tL*tR^3 + 324263280*s^2*t*tL*tR^3 - 
 300651340*s^3*t*tL*tR^3 + 172912020*s^4*t*tL*tR^3 - 64470760*s^5*t*tL*tR^3 + 
 15782220*s^6*t*tL*tR^3 - 2502340*s^7*t*tL*tR^3 + 245220*s^8*t*tL*tR^3 - 
 13320*s^9*t*tL*tR^3 + 300*s^10*t*tL*tR^3 + 26490240*t^2*tL*tR^3 - 
 93605760*s*t^2*tL*tR^3 + 140528160*s^2*t^2*tL*tR^3 - 118777800*s^3*t^2*tL*tR^3 + 
 62749740*s^4*t^2*tL*tR^3 - 21645780*s^5*t^2*tL*tR^3 + 4923900*s^6*t^2*tL*tR^3 - 
 724920*s^7*t^2*tL*tR^3 + 65340*s^8*t^2*tL*tR^3 - 3180*s^9*t^2*tL*tR^3 + 
 60*s^10*t^2*tL*tR^3 + 3041280*t^3*tL*tR^3 - 10272960*s*t^3*tL*tR^3 + 
 14636880*s^2*t^3*tL*tR^3 - 11671880*s^3*t^3*tL*tR^3 + 5779800*s^4*t^3*tL*tR^3 - 
 1851320*s^5*t^3*tL*tR^3 + 384720*s^6*t^3*tL*tR^3 - 50120*s^7*t^3*tL*tR^3 + 
 3720*s^8*t^3*tL*tR^3 - 120*s^9*t^3*tL*tR^3 + 34007400*s*tL^2*tR^3 - 
 126460740*s^2*tL^2*tR^3 + 174964540*s^3*tL^2*tR^3 - 123717720*s^4*tL^2*tR^3 + 
 50516200*s^5*tL^2*tR^3 - 12525600*s^6*tL^2*tR^3 + 1897810*s^7*tL^2*tR^3 - 
 169350*s^8*tL^2*tR^3 + 8010*s^9*tL^2*tR^3 - 150*s^10*tL^2*tR^3 - 
 41310000*t*tL^2*tR^3 + 159940440*s*t*tL^2*tR^3 - 260166600*s^2*t*tL^2*tR^3 + 
 233135160*s^3*t*tL^2*tR^3 - 126890880*s^4*t*tL^2*tR^3 + 43639800*s^5*t*tL^2*tR^3 - 
 9548580*s^6*t*tL^2*tR^3 + 1300080*s^7*t*tL^2*tR^3 - 103560*s^8*t*tL^2*tR^3 + 
 4200*s^9*t*tL^2*tR^3 - 60*s^10*t*tL^2*tR^3 - 15301440*t^2*tL^2*tR^3 + 
 52302240*s*t^2*tL^2*tR^3 - 75024480*s^2*t^2*tL^2*tR^3 + 59639640*s^3*t^2*tL^2*tR^3 - 
 29020260*s^4*t^2*tL^2*tR^3 + 8961000*s^5*t^2*tL^2*tR^3 - 1751520*s^6*t^2*tL^2*tR^3 + 
 207960*s^7*t^2*tL^2*tR^3 - 13500*s^8*t^2*tL^2*tR^3 + 360*s^9*t^2*tL^2*tR^3 - 
 1088640*t^3*tL^2*tR^3 + 3486240*s*t^3*tL^2*tR^3 - 4626720*s^2*t^3*tL^2*tR^3 + 
 3363480*s^3*t^3*tL^2*tR^3 - 1475520*s^4*t^3*tL^2*tR^3 + 401760*s^5*t^3*tL^2*tR^3 - 
 66480*s^6*t^3*tL^2*tR^3 + 6120*s^7*t^3*tL^2*tR^3 - 240*s^8*t^3*tL^2*tR^3 - 
 19845000*s*tL^3*tR^3 + 74433240*s^2*tL^3*tR^3 - 99508560*s^3*tL^3*tR^3 + 
 65916400*s^4*tL^3*tR^3 - 24500220*s^5*tL^3*tR^3 + 5361540*s^6*tL^3*tR^3 - 
 690360*s^7*tL^3*tR^3 + 49680*s^8*tL^3*tR^3 - 1740*s^9*tL^3*tR^3 + 
 20*s^10*tL^3*tR^3 + 15606000*t*tL^3*tR^3 - 59875920*s*t*tL^3*tR^3 + 
 95192160*s^2*t*tL^3*tR^3 - 81806480*s^3*t*tL^3*tR^3 + 41659200*s^4*t*tL^3*tR^3 - 
 12981560*s^5*t*tL^3*tR^3 + 2464080*s^6*t*tL^3*tR^3 - 272960*s^7*t*tL^3*tR^3 + 
 15840*s^8*t*tL^3*tR^3 - 360*s^9*t*tL^3*tR^3 + 3628800*t^2*tL^3*tR^3 - 
 11983680*s*t^2*tL^3*tR^3 + 16377840*s^2*t^2*tL^3*tR^3 - 12173160*s^3*t^2*tL^3*tR^3 + 
 5393520*s^4*t^2*tL^3*tR^3 - 1457760*s^5*t^2*tL^3*tR^3 + 234000*s^6*t^2*tL^3*tR^3 - 
 20280*s^7*t^2*tL^3*tR^3 + 720*s^8*t^2*tL^3*tR^3 + 120960*t^3*tL^3*tR^3 - 
 367200*s*t^3*tL^3*tR^3 + 452880*s^2*t^3*tL^3*tR^3 - 298240*s^3*t^3*tL^3*tR^3 + 
 114240*s^4*t^3*tL^3*tR^3 - 25600*s^5*t^3*tL^3*tR^3 + 3120*s^6*t^3*tL^3*tR^3 - 
 160*s^7*t^3*tL^3*tR^3 + 6111000*s*tL^4*tR^3 - 22556100*s^2*tL^4*tR^3 + 
 28709680*s^3*tL^4*tR^3 - 17581800*s^4*tL^4*tR^3 + 5850520*s^5*tL^4*tR^3 - 
 1101480*s^6*tL^4*tR^3 + 115120*s^7*tL^4*tR^3 - 6060*s^8*tL^4*tR^3 + 
 120*s^9*tL^4*tR^3 - 2754000*t*tL^4*tR^3 + 10438200*s*t*tL^4*tR^3 - 
 16140240*s^2*t*tL^4*tR^3 + 13202040*s^3*t*tL^4*tR^3 - 6212520*s^4*t*tL^4*tR^3 + 
 1715640*s^5*t*tL^4*tR^3 - 270600*s^6*t*tL^4*tR^3 + 22200*s^7*t*tL^4*tR^3 - 
 720*s^8*t*tL^4*tR^3 - 302400*t^2*tL^4*tR^3 + 963360*s*t^2*tL^4*tR^3 - 
 1250160*s^2*t^2*tL^4*tR^3 + 862680*s^3*t^2*tL^4*tR^3 - 342960*s^4*t^2*tL^4*tR^3 + 
 78600*s^5*t^2*tL^4*tR^3 - 9600*s^6*t^2*tL^4*tR^3 + 480*s^7*t^2*tL^4*tR^3 - 
 945000*s*tL^5*tR^3 + 3376800*s^2*tL^5*tR^3 - 4048920*s^3*tL^5*tR^3 + 
 2263560*s^4*tL^5*tR^3 - 660720*s^5*tL^5*tR^3 + 103080*s^6*tL^5*tR^3 - 
 8040*s^7*tL^5*tR^3 + 240*s^8*tL^5*tR^3 + 183600*t*tL^5*tR^3 - 685440*s*t*tL^5*tR^3 + 
 1026000*s^2*t*tL^5*tR^3 - 792480*s^3*t*tL^5*tR^3 + 339600*s^4*t*tL^5*tR^3 - 
 80640*s^5*t*tL^5*tR^3 + 9840*s^6*t*tL^5*tR^3 - 480*s^7*t*tL^5*tR^3 + 
 57600*s*tL^6*tR^3 - 197040*s^2*tL^6*tR^3 + 220600*s^3*tL^6*tR^3 - 
 111000*s^4*tL^6*tR^3 + 27640*s^5*tL^6*tR^3 - 3360*s^6*tL^6*tR^3 + 
 160*s^7*tL^6*tR^3 - 3672000*s*tR^4 + 11872800*s^2*tR^4 - 16063980*s^3*tR^4 + 
 12096860*s^4*tR^4 - 5635245*s^5*tR^4 + 1693965*s^6*tR^4 - 329970*s^7*tR^4 + 
 40290*s^8*tR^4 - 2805*s^9*tR^4 + 85*s^10*tR^4 + 3888000*t*tR^4 - 15811200*s*t*tR^4 + 
 27484920*s^2*t*tR^4 - 26982540*s^3*t*tR^4 + 16640430*s^4*t*tR^4 - 
 6765885*s^5*t*tR^4 + 1844055*s^6*t*tR^4 - 333810*s^7*t*tR^4 + 38520*s^8*t*tR^4 - 
 2565*s^9*t*tR^4 + 75*s^10*t*tR^4 + 1296000*t^2*tR^4 - 4838400*s*t^2*tR^4 + 
 7764840*s^2*t^2*tR^4 - 7104300*s^3*t^2*tR^4 + 4123650*s^4*t^2*tR^4 - 
 1592325*s^5*t^2*tR^4 + 415395*s^6*t^2*tR^4 - 72450*s^7*t^2*tR^4 + 
 8100*s^8*t^2*tR^4 - 525*s^9*t^2*tR^4 + 15*s^10*t^2*tR^4 + 10256400*s*tL*tR^4 - 
 35891520*s^2*tL*tR^4 + 49059560*s^3*tL*tR^4 - 35343660*s^4*tL*tR^4 + 
 15062285*s^5*tL*tR^4 - 3983445*s^6*tL*tR^4 + 657380*s^7*tL*tR^4 - 
 65220*s^8*tL*tR^4 + 3495*s^9*tL*tR^4 - 75*s^10*tL*tR^4 - 8877600*t*tL*tR^4 + 
 35374320*s*t*tL*tR^4 - 59405040*s^2*t*tL*tR^4 + 55260180*s^3*t*tL*tR^4 - 
 31508490*s^4*t*tL*tR^4 + 11499900*s^5*t*tL*tR^4 - 2715930*s^6*t*tL*tR^4 + 
 407700*s^7*t*tL*tR^4 - 36750*s^8*t*tL*tR^4 + 1740*s^9*t*tL*tR^4 - 
 30*s^10*t*tL*tR^4 - 2207520*t^2*tL*tR^4 + 7812720*s*t^2*tL*tR^4 - 
 11692680*s^2*t^2*tL*tR^4 + 9778980*s^3*t^2*tL*tR^4 - 5058300*s^4*t^2*tL*tR^4 + 
 1683240*s^5*t^2*tL*tR^4 - 361200*s^6*t^2*tL*tR^4 + 48300*s^7*t^2*tL*tR^4 - 
 3660*s^8*t^2*tL*tR^4 + 120*s^9*t^2*tL*tR^4 - 11159400*s*tL^2*tR^4 + 
 40750220*s^2*tL^2*tR^4 - 54359940*s^3*tL^2*tR^4 + 36457810*s^4*tL^2*tR^4 - 
 13886265*s^5*tL^2*tR^4 + 3150945*s^6*tL^2*tR^4 - 425700*s^7*tL^2*tR^4 + 
 32490*s^8*tL^2*tR^4 - 1215*s^9*tL^2*tR^4 + 15*s^10*tL^2*tR^4 + 7290000*t*tL^2*tR^4 - 
 28370880*s*t*tL^2*tR^4 + 45816420*s^2*t*tL^2*tR^4 - 40109460*s^3*t*tL^2*tR^4 + 
 20913780*s^4*t*tL^2*tR^4 - 6724680*s^5*t*tL^2*tR^4 + 1331280*s^6*t*tL^2*tR^4 - 
 155940*s^7*t*tL^2*tR^4 + 9720*s^8*t*tL^2*tR^4 - 240*s^9*t*tL^2*tR^4 + 
 1275120*t^2*tL^2*tR^4 - 4282080*s*t^2*tL^2*tR^4 + 5974140*s^2*t^2*tL^2*tR^4 - 
 4552620*s^3*t^2*tL^2*tR^4 + 2080020*s^4*t^2*tL^2*tR^4 - 584520*s^5*t^2*tL^2*tR^4 + 
 98760*s^6*t^2*tL^2*tR^4 - 9180*s^7*t^2*tL^2*tR^4 + 360*s^8*t^2*tL^2*tR^4 + 
 6111000*s*tL^3*tR^4 - 22556100*s^2*tL^3*tR^4 + 28709680*s^3*tL^3*tR^4 - 
 17581800*s^4*tL^3*tR^4 + 5850520*s^5*tL^3*tR^4 - 1101480*s^6*tL^3*tR^4 + 
 115120*s^7*tL^3*tR^4 - 6060*s^8*tL^3*tR^4 + 120*s^9*tL^3*tR^4 - 
 2754000*t*tL^3*tR^4 + 10438200*s*t*tL^3*tR^4 - 16140240*s^2*t*tL^3*tR^4 + 
 13202040*s^3*t*tL^3*tR^4 - 6212520*s^4*t*tL^3*tR^4 + 1715640*s^5*t*tL^3*tR^4 - 
 270600*s^6*t*tL^3*tR^4 + 22200*s^7*t*tL^3*tR^4 - 720*s^8*t*tL^3*tR^4 - 
 302400*t^2*tL^3*tR^4 + 963360*s*t^2*tL^3*tR^4 - 1250160*s^2*t^2*tL^3*tR^4 + 
 862680*s^3*t^2*tL^3*tR^4 - 342960*s^4*t^2*tL^3*tR^4 + 78600*s^5*t^2*tL^3*tR^4 - 
 9600*s^6*t^2*tL^3*tR^4 + 480*s^7*t^2*tL^3*tR^4 - 1785000*s*tL^4*tR^4 + 
 6494600*s^2*tL^4*tR^4 - 7760640*s^3*tL^4*tR^4 + 4262860*s^4*tL^4*tR^4 - 
 1204500*s^5*tL^4*tR^4 + 178740*s^6*tL^4*tR^4 - 13020*s^7*tL^4*tR^4 + 
 360*s^8*tL^4*tR^4 + 486000*t*tL^4*tR^4 - 1789200*s*t*tL^4*tR^4 + 
 2637420*s^2*t*tL^4*tR^4 - 1999200*s^3*t*tL^4*tR^4 + 834660*s^4*t*tL^4*tR^4 - 
 190560*s^5*t*tL^4*tR^4 + 21840*s^6*t*tL^4*tR^4 - 960*s^7*t*tL^4*tR^4 + 
 25200*t^2*tL^4*tR^4 - 76080*s*t^2*tL^4*tR^4 + 91500*s^2*t^2*tL^4*tR^4 - 
 56640*s^3*t^2*tL^4*tR^4 + 19140*s^4*t^2*tL^4*tR^4 - 3360*s^5*t^2*tL^4*tR^4 + 
 240*s^6*t^2*tL^4*tR^4 + 264600*s*tL^5*tR^4 - 931140*s^2*tL^5*tR^4 + 
 1030920*s^3*tL^5*tR^4 - 497820*s^4*tL^5*tR^4 + 114600*s^5*tL^5*tR^4 - 
 12240*s^6*tL^5*tR^4 + 480*s^7*tL^5*tR^4 - 32400*t*tL^5*tR^4 + 115560*s*t*tL^5*tR^4 - 
 161640*s^2*t*tL^5*tR^4 + 112440*s^3*t*tL^5*tR^4 - 40680*s^4*t*tL^5*tR^4 + 
 7200*s^5*t*tL^5*tR^4 - 480*s^6*t*tL^5*tR^4 - 15600*s*tL^6*tR^4 + 
 52340*s^2*tL^6*tR^4 - 53040*s^3*tL^6*tR^4 + 21940*s^4*tL^6*tR^4 - 
 3840*s^5*tL^6*tR^4 + 240*s^6*tL^6*tR^4 + 648000*s*tR^5 - 2095200*s^2*tR^5 + 
 2834820*s^3*tR^5 - 2134740*s^4*tR^5 + 994455*s^5*tR^5 - 298935*s^6*tR^5 + 
 58230*s^7*tR^5 - 7110*s^8*tR^5 + 495*s^9*tR^5 - 15*s^10*tR^5 - 259200*t*tR^5 + 
 1097280*s*t*tR^5 - 1972008*s^2*t*tR^5 + 1987824*s^3*t*tR^5 - 1251678*s^4*t*tR^5 + 
 517356*s^5*t*tR^5 - 142866*s^6*t*tR^5 + 26136*s^7*t*tR^5 - 3042*s^8*t*tR^5 + 
 204*s^9*t*tR^5 - 6*s^10*t*tR^5 - 1738800*s*tL*tR^5 + 5967360*s^2*tL*tR^5 - 
 7951488*s^3*tL*tR^5 + 5548566*s^4*tL*tR^5 - 2275092*s^5*tL*tR^5 + 
 574104*s^6*tL*tR^5 - 89202*s^7*tL*tR^5 + 8124*s^8*tL*tR^5 - 378*s^9*tL*tR^5 + 
 6*s^10*tL*tR^5 + 591840*t*tL*tR^5 - 2406816*s*t*tL*tR^5 + 4080048*s^2*t*tL*tR^5 - 
 3783516*s^3*t*tL*tR^5 + 2121912*s^4*t*tL*tR^5 - 750228*s^5*t*tL*tR^5 + 
 168240*s^6*t*tL*tR^5 - 23220*s^7*t*tL*tR^5 + 1800*s^8*t*tL*tR^5 - 60*s^9*t*tL*tR^5 + 
 1806840*s*tL^2*tR^5 - 6409116*s^2*tL^2*tR^5 + 8184012*s^3*tL^2*tR^5 - 
 5167404*s^4*tL^2*tR^5 + 1817598*s^5*tL^2*tR^5 - 371310*s^6*tL^2*tR^5 + 
 43290*s^7*tL^2*tR^5 - 2610*s^8*tL^2*tR^5 + 60*s^9*tL^2*tR^5 - 486000*t*tL^2*tR^5 + 
 1895400*s*t*tL^2*tR^5 - 3024000*s^2*t*tL^2*tR^5 + 2568240*s^3*t*tL^2*tR^5 - 
 1269720*s^4*t*tL^2*tR^5 + 375360*s^5*t*tL^2*tR^5 - 65160*s^6*t*tL^2*tR^5 + 
 6120*s^7*t*tL^2*tR^5 - 240*s^8*t*tL^2*tR^5 - 945000*s*tL^3*tR^5 + 
 3376800*s^2*tL^3*tR^5 - 4048920*s^3*tL^3*tR^5 + 2263560*s^4*tL^3*tR^5 - 
 660720*s^5*tL^3*tR^5 + 103080*s^6*tL^3*tR^5 - 8040*s^7*tL^3*tR^5 + 
 240*s^8*tL^3*tR^5 + 183600*t*tL^3*tR^5 - 685440*s*t*tL^3*tR^5 + 
 1026000*s^2*t*tL^3*tR^5 - 792480*s^3*t*tL^3*tR^5 + 339600*s^4*t*tL^3*tR^5 - 
 80640*s^5*t*tL^3*tR^5 + 9840*s^6*t*tL^3*tR^5 - 480*s^7*t*tL^3*tR^5 + 
 264600*s*tL^4*tR^5 - 931140*s^2*tL^4*tR^5 + 1030920*s^3*tL^4*tR^5 - 
 497820*s^4*tL^4*tR^5 + 114600*s^5*tL^4*tR^5 - 12240*s^6*tL^4*tR^5 + 
 480*s^7*tL^4*tR^5 - 32400*t*tL^4*tR^5 + 115560*s*t*tL^4*tR^5 - 
 161640*s^2*t*tL^4*tR^5 + 112440*s^3*t*tL^4*tR^5 - 40680*s^4*t*tL^4*tR^5 + 
 7200*s^5*t*tL^4*tR^5 - 480*s^6*t*tL^4*tR^5 - 37800*s*tL^5*tR^5 + 
 128520*s^2*tL^5*tR^5 - 129360*s^3*tL^5*tR^5 + 52200*s^4*tL^5*tR^5 - 
 8640*s^5*tL^5*tR^5 + 480*s^6*tL^5*tR^5 + 2160*t*tL^5*tR^5 - 7344*s*t*tL^5*tR^5 + 
 9552*s^2*t*tL^5*tR^5 - 5904*s^3*t*tL^5*tR^5 + 1728*s^4*t*tL^5*tR^5 - 
 192*s^5*t*tL^5*tR^5 + 2160*s*tL^6*tR^5 - 6984*s^2*tL^6*tR^5 + 6288*s^3*tL^6*tR^5 - 
 2016*s^4*tL^6*tR^5 + 192*s^5*tL^6*tR^5 - 43200*s*tR^6 + 139680*s^2*tR^6 - 
 188988*s^3*tR^6 + 142316*s^4*tR^6 - 66297*s^5*tR^6 + 19929*s^6*tR^6 - 
 3882*s^7*tR^6 + 474*s^8*tR^6 - 33*s^9*tR^6 + s^10*tR^6 + 113040*s*tL*tR^6 - 
 379536*s^2*tL*tR^6 + 491828*s^3*tL*tR^6 - 331380*s^4*tL*tR^6 + 130106*s^5*tL*tR^6 - 
 31050*s^6*tL*tR^6 + 4454*s^7*tL*tR^6 - 354*s^8*tL*tR^6 + 12*s^9*tL*tR^6 - 
 113880*s*tL^2*tR^6 + 389732*s^2*tL^2*tR^6 - 473712*s^3*tL^2*tR^6 + 
 279466*s^4*tL^2*tR^6 - 89670*s^5*tL^2*tR^6 + 16110*s^6*tL^2*tR^6 - 
 1530*s^7*tL^2*tR^6 + 60*s^8*tL^2*tR^6 + 57600*s*tL^3*tR^6 - 197040*s^2*tL^3*tR^6 + 
 220600*s^3*tL^3*tR^6 - 111000*s^4*tL^3*tR^6 + 27640*s^5*tL^3*tR^6 - 
 3360*s^6*tL^3*tR^6 + 160*s^7*tL^3*tR^6 - 15600*s*tL^4*tR^6 + 52340*s^2*tL^4*tR^6 - 
 53040*s^3*tL^4*tR^6 + 21940*s^4*tL^4*tR^6 - 3840*s^5*tL^4*tR^6 + 240*s^6*tL^4*tR^6 + 
 2160*s*tL^5*tR^6 - 6984*s^2*tL^5*tR^6 + 6288*s^3*tL^5*tR^6 - 2016*s^4*tL^5*tR^6 + 
 192*s^5*tL^5*tR^6 - 120*s*tL^6*tR^6 + 368*s^2*tL^6*tR^6 - 288*s^3*tL^6*tR^6 + 
 64*s^4*tL^6*tR^6))/360;

==> anc/decaywidths.txt <==
DRes[1] = \[Pi]^2/420;

DRes[2] = 1/420 \[Pi]^2 (1 + t);

DRes[3] = (10883 \[Pi]^2 (1 + t) (2 + t))/8981280;

DRes[4] = (
 17 \[Pi]^2 (2881408 + 5282312 t + 2881206 t^2 + 
    480201 t^3))/19926466560;

DRes[5] = (\[Pi]^2 (23455600625 + 221875000 Sqrt[5] + 
    49171903750 t + 325250000 Sqrt[5] t + 34536479825 t^2 + 
    175675000 Sqrt[5] t^2 + 9880839630 t^3 + 44250000 Sqrt[5] t^3 + 
    988083963 t^4 + 4425000 Sqrt[5] t^4))/9729720000000;

DRes[6] = (1/18521152505856000)\[Pi]^2 (3 + t) (14253546070656 + 
    611003990016 Sqrt[3] + 28213849265256 t + 
    951047847936 Sqrt[3] t + 17885801118288 t^2 + 
    505503203328 Sqrt[3] t^2 + 4394497635804 t^3 + 
    115665076224 Sqrt[3] t^3 + 366208136317 t^4 + 
    9638756352 Sqrt[3] t^4);

DRes[7] = (1/14609579093373648384000)\[Pi]^2 (31917997593781824756 + 
    800425469684219904 Sqrt[2] + 714986186997433680 Sqrt[21] + 
    79593699338964654046 t + 1307254977050050560 Sqrt[2] t + 
    1642734542288720664 Sqrt[21] t + 74173403589908496209 t^2 + 
    819154299916517376 Sqrt[2] t^2 + 
    1431585084684154680 Sqrt[21] t^2 + 33833196617487132005 t^3 + 
    263545617760911360 Sqrt[2] t^3 + 
    622507278640622760 Sqrt[21] t^3 + 8091484763319633550 t^4 + 
    48417143437393920 Sqrt[2] t^4 + 144655290692914680 Sqrt[21] t^4 + 
    972827633497809033 t^5 + 5072992535052288 Sqrt[2] t^5 + 
    17175511727267544 Sqrt[21] t^5 + 46325125404657573 t^6 + 
    241571073097728 Sqrt[2] t^6 + 817881510822264 Sqrt[21] t^6);

DRes[8] = (1/4762020958101546467328000)\[Pi]^2 (4 + 
    t) (2458934576330775199744 + 175618430419265912832 Sqrt[2] + 
    63524543918852014080 Sqrt[17] + 5886629862950359007232 t + 
    425672531401571827712 Sqrt[2] t + 
    113432958921142108160 Sqrt[17] t + 5154448680434639273984 t^2 + 
    374035511517397385216 Sqrt[2] t^2 + 
    76035611779939328000 Sqrt[17] t^2 + 2160541955268417464320 t^3 + 
    156785819336858140672 Sqrt[2] t^3 + 
    25686382307043873280 Sqrt[17] t^3 + 464998549822074955520 t^4 + 
    33730116228493606912 Sqrt[2] t^4 + 
    4799854934297970880 Sqrt[17] t^4 + 49494701642669829600 t^5 + 
    3589650377990995968 Sqrt[2] t^5 + 
    479168406016159320 Sqrt[17] t^5 + 2062279235111242900 t^6 + 
    149568765749624832 Sqrt[2] t^6 + 19965350250673305 Sqrt[17] t^6);

DRes[9] = (1/85360235510923320721213440000)\[Pi]^2 \
(167058438402544953266111760 + 6415566603719616513703125 Sqrt[5] + 
    9353853281346406592901120 Sqrt[7] + 
    2000476040821759164857310 Sqrt[13] + 
    462880003302548932452180480 t + 
    19206694695536347142250000 Sqrt[5] t + 
    22752589347120228914626560 Sqrt[7] t + 
    3812622336412757665368480 Sqrt[13] t + 
    506257284438053217276169392 t^2 + 
    22286081017858751364375000 Sqrt[5] t^2 + 
    22024592835680243628933120 Sqrt[7] t^2 + 
    2918689570167603294207600 Sqrt[13] t^2 + 
    291454084561162309862408676 t^3 + 
    13403011871379503838937500 Sqrt[5] t^3 + 
    11403847686227679246090240 Sqrt[7] t^3 + 
    1198295816182462677574440 Sqrt[13] t^3 + 
    97975063098987027043637232 t^4 + 
    4646593707091643241703125 Sqrt[5] t^4 + 
    3521135672914017005568000 Sqrt[7] t^4 + 
    295253409299080528959390 Sqrt[13] t^4 + 
    19895344329297038148455580 t^5 + 
    962936149696123640625000 Sqrt[5] t^5 + 
    672273907238732344197120 Sqrt[7] t^5 + 
    45995955593727013907760 Sqrt[13] t^5 + 
    2401850109911544585907740 t^6 + 
    117640578044584300781250 Sqrt[5] t^6 + 
    78095718170713323601920 Sqrt[7] t^6 + 
    4574868662527831837260 Sqrt[13] t^6 + 
    158570048106930037640400 t^7 + 
    7807264400379726562500 Sqrt[5] t^7 + 
    5066350911359884984320 Sqrt[7] t^7 + 
    273458547776100337560 Sqrt[13] t^7 + 4404723558525834378900 t^8 + 
    216868455566103515625 Sqrt[5] t^8 + 
    140731969759996805120 Sqrt[7] t^8 + 
    7596070771558342710 Sqrt[13] t^8);

DRes[10] = (1/30601345571596800000000000000000)\[Pi]^2 (5 + 
    t) (11354053711792174452000000000 + 
    171985477184000000000000000 Sqrt[5] + 
    449097193379266560000000000 Sqrt[6] + 
    203434745184000000000000000 Sqrt[15] + 
    267358274321507026750000000 Sqrt[41] + 
    30465588056578285136800000000 t + 
    325147501785600000000000000 Sqrt[5] t + 
    927471809087668224000000000 Sqrt[6] t + 
    618723025113600000000000000 Sqrt[15] t + 
    694990012379814715950000000 Sqrt[41] t + 
    31853220261860202341832000000 t^2 + 
    239659746706560000000000000 Sqrt[5] t^2 + 
    752024478932045660160000000 Sqrt[6] t^2 + 
    717318372015360000000000000 Sqrt[15] t^2 + 
    697873858332829847028000000 Sqrt[41] t^2 + 
    17305696539396861838026000000 t^3 + 
    92447568585600000000000000 Sqrt[5] t^3 + 
    322913650111603015680000000 Sqrt[6] t^3 + 
    422259045580800000000000000 Sqrt[15] t^3 + 
    363967582355707016971500000 Sqrt[41] t^3 + 
    5422054216431290404447120000 t^4 + 
    21006079309280000000000000 Sqrt[5] t^4 + 
    82590188125209860505600000 Sqrt[6] t^4 + 
    140162034839040000000000000 Sqrt[15] t^4 + 
    110115927383941322451730000 Sqrt[41] t^4 + 
    1014602258413631829950636000 t^5 + 
    2982180502400000000000000 Sqrt[5] t^5 + 
    13203728912365576519680000 Sqrt[6] t^5 + 
    27237744806400000000000000 Sqrt[15] t^5 + 
    20086536540890774709319000 Sqrt[41] t^5 + 
    111785063893497419739210800 t^6 + 
    268762082880000000000000 Sqrt[5] t^6 + 
    1311855670080521109504000 Sqrt[6] t^6 + 
    3066567310080000000000000 Sqrt[15] t^6 + 
    2178956342855035509800700 Sqrt[41] t^6 + 
    6682713309689402177787680 t^7 + 
    14516234240000000000000 Sqrt[5] t^7 + 
    74719831971571590758400 Sqrt[6] t^7 + 
    185026498560000000000000 Sqrt[15] t^7 + 
    129377582127886544527720 Sqrt[41] t^7 + 
    167067832742235054444692 t^8 + 
    362905856000000000000 Sqrt[5] t^8 + 
    1867995799289289768960 Sqrt[6] t^8 + 
    4625662464000000000000 Sqrt[15] t^8 + 
    3234439553197163613193 Sqrt[41] t^8);

DRes[11] = (\[Pi]^2 (190237251638995125655010227762069626 + 
     1587416487142411915706244905828352 Sqrt[3] + 
     4770644488565739583582781839500000 Sqrt[5] + 
     6841170803602313850357480000847872 Sqrt[14] + 
     1833917443791978352666361762042982 Sqrt[33] + 
     3955072001286728914148995679042912 Sqrt[37] + 
     1229524405337139249534490742710416 Sqrt[77] + 
     570413655156630819845898395388658815 t + 
     2922855597656467550888142044528640 Sqrt[3] t + 
     10316255914995256377225445049250000 Sqrt[5] t + 
     21313138288253149724352353473658880 Sqrt[14] t + 
     4521996130595838620199008096928465 Sqrt[33] t + 
     10392198719288668568649940901828240 Sqrt[37] t + 
     4201120573956048571275512742535320 Sqrt[77] t + 
     696573152207810696126533374877780305 t^2 + 
     2221229412098675823993525001912320 Sqrt[3] t^2 + 
     9232885049048118673916400537750000 Sqrt[5] t^2 + 
     26729236216850387290406297610485760 Sqrt[14] t^2 + 
     4536624128945563534904238628141695 Sqrt[33] t^2 + 
     11126366399514289966924057260963120 Sqrt[37] t^2 + 
     5734274741506009634007556688810760 Sqrt[77] t^2 + 
     465381379270887408363213741266228700 t^3 + 
     930690343468231543759338602496000 Sqrt[3] t^3 + 
     4584795467662090209912563565000000 Sqrt[5] t^3 + 
     18176319143955114347661230289715200 Sqrt[14] t^3 + 
     2504364979553248176599111560534500 Sqrt[33] t^3 + 
     6564653453654791522427260501608000 Sqrt[37] t^3 + 
     4196523049915749172422222505932000 Sqrt[77] t^3 + 
     190947749382667486668327165530903340 t^4 + 
     239788620571589484829338139361280 Sqrt[3] t^4 + 
     1419432455066581625376638002500000 Sqrt[5] t^4 + 
     7543253452683485941298793157754880 Sqrt[14] t^4 + 
     859519294318892777323344478966980 Sqrt[33] t^4 + 
     2408555054005723135420322104699680 Sqrt[37] t^4 + 
     1850017010337325339200337233288240 Sqrt[77] t^4 + 
     50770695676993211694383724202827201 t^5 + 
     39789947884480925896310938140672 Sqrt[3] t^5 + 
     290483288631519880027688345250000 Sqrt[5] t^5 + 
     2020199516192143361787384060444672 Sqrt[14] t^5 + 
     194839720364072243828625607030527 Sqrt[33] t^5 + 
     582178461393931344300575523276432 Sqrt[37] t^5 + 
     519387574423208074116938379812376 Sqrt[77] t^5 + 
     8925129960099587136170465235160815 t^6 + 
     4311260467397157401310690017280 Sqrt[3] t^6 + 
     40459864743270531582147951750000 Sqrt[5] t^6 + 
     356752424270469966281582082785280 Sqrt[14] t^6 + 
     29964118444171351237010180641905 Sqrt[33] t^6 + 
     94842604892965923510250111612080 Sqrt[37] t^6 + 
     94961115681803667660057747447240 Sqrt[77] t^6 + 
     1030237022553443981100087233595570 t^7 + 
     303974876315443800034026455040 Sqrt[3] t^7 + 
     3859858531781418754510312500000 Sqrt[5] t^7 + 
     41295763225712257829581136855040 Sqrt[14] t^7 + 
     3122810512540445381116654725390 Sqrt[33] t^7 + 
     10355773275375196351022533422240 Sqrt[37] t^7 + 
     11255495045990652864519828574320 Sqrt[77] t^7 + 
     75079924293057600997054498109850 t^8 + 
     13952555705667937863676723200 Sqrt[3] t^8 + 
     246025506588738153069375000000 Sqrt[5] t^8 + 
     3014349143118386793895113523200 Sqrt[14] t^8 + 
     212792775083039603866795528950 Sqrt[33] t^8 + 
     728554384048441197287746411200 Sqrt[37] t^8 + 
     833345856846661164292156701600 Sqrt[77] t^8 + 
     3131239182288003392245607001705 t^9 + 
     426911259964112212076789760 Sqrt[3] t^9 + 
     9594027215045537163281250000 Sqrt[5] t^9 + 
     125806610291317852757305589760 Sqrt[14] t^9 + 
     8595139932662943786532160535 Sqrt[33] t^9 + 
     29890660637405256652394364560 Sqrt[37] t^9 + 
     35002372803391788380626813080 Sqrt[77] t^9 + 
     56931621496145516222647400031 t^10 + 
     7762022908438403855941632 Sqrt[3] t^10 + 
     174436858455373402968750000 Sqrt[5] t^10 + 
     2287392914387597322860101632 Sqrt[14] t^10 + 
     156275271502962614300584737 Sqrt[33] t^10 + 
     543466557043731939134442992 Sqrt[37] t^10 + 
     636406778243487061465942056 Sqrt[77]
       t^10))/109531848953856911430342426476544000000;

DRes[12] = (\[Pi]^2 (6 + t) (10736258008528432123194126588872491008 + 
     351660093935142757698931324807544832 Sqrt[3] + 
     189229189956283810539821217355923456 Sqrt[6] + 
     348917726414227287281834995381960704 Sqrt[13] + 
     164930375063865298160804732828909568 Sqrt[33] + 
     129625388096350130456623095729881088 Sqrt[73] + 
     30674675144401790850672765322800660480 t + 
     933644178739584109450572244891729920 Sqrt[3] t + 
     637431384379946033017584737058816000 Sqrt[6] t + 
     975836711053016762793018879576637440 Sqrt[13] t + 
     386447570551332288472316276629831680 Sqrt[33] t + 
     414697581909507793948413394523258880 Sqrt[73] t + 
     35615252058512491545198391766124527616 t^2 + 
     987522483480877975100287820161351680 Sqrt[3] t^2 + 
     850712074452154134322276810100834304 Sqrt[6] t^2 + 
     1089914006201512750343065267297320960 Sqrt[13] t^2 + 
     365794041789595729685509643495669760 Sqrt[33] t^2 + 
     528675462213648047710174805713551360 Sqrt[73] t^2 + 
     22532041650082846668170778602428760064 t^3 + 
     564213515188943005795258783645040640 Sqrt[3] t^3 + 
     603047386705034824647960514711781376 Sqrt[6] t^3 + 
     657752589363732849299279910619054080 Sqrt[13] t^3 + 
     189125288960849284213096127199313920 Sqrt[33] t^3 + 
     360331895372910880255974034767544320 Sqrt[73] t^3 + 
     8709866570844452356723837483828494336 t^4 + 
     197204801394259747108905448321843200 Sqrt[3] t^4 + 
     254896315760290265651000691816136704 Sqrt[6] t^4 + 
     242301282082283846668053735958118400 Sqrt[13] t^4 + 
     60376250262474378231298048680099840 Sqrt[33] t^4 + 
     147513790984697067359160735365283840 Sqrt[73] t^4 + 
     2169760927447793795777007009547078656 t^5 + 
     44849744911417939615213593449988096 Sqrt[3] t^5 + 
     67912243350167239258048086876880896 Sqrt[6] t^5 + 
     57787613532048683634374249401024512 Sqrt[13] t^5 + 
     12658422421712182579402219110365184 Sqrt[33] t^5 + 
     38348675477509777159952777494201344 Sqrt[73] t^5 + 
     355417157470208359758028936629878016 t^6 + 
     6814451574397177251155667887063040 Sqrt[3] t^6 + 
     11671288320984317621183387799650304 Sqrt[6] t^6 + 
     9136260922716659540804497393582080 Sqrt[13] t^6 + 
     1793285254005445256086048787366400 Sqrt[33] t^6 + 
     6474891129896957074986657782419200 Sqrt[73] t^6 + 
     38035413499631474964076473371483520 t^7 + 
     689748487445347081746553723944960 Sqrt[3] t^7 + 
     1289553928172416398719927608934400 Sqrt[6] t^7 + 
     952872723484296137979378920325120 Sqrt[13] t^7 + 
     171752504680411295841938506602240 Sqrt[33] t^7 + 
     707023992931782279883413695859840 Sqrt[73] t^7 + 
     2558399748490701244783692209396640 t^8 + 
     44785336772500304566370130984960 Sqrt[3] t^8 + 
     88390393426217188087230973870080 Sqrt[6] t^8 + 
     63074496419798124259122998149120 Sqrt[13] t^8 + 
     10742408256495722777262911615040 Sqrt[33] t^8 + 
     48127626018179820877546647772640 Sqrt[73] t^8 + 
     98110850032317343501783278564300 t^9 + 
     1689754256521605946110199726080 Sqrt[3] t^9 + 
     3418038143849547024846249000960 Sqrt[6] t^9 + 
     2401276741511590076919589109760 Sqrt[13] t^9 + 
     398012837536323376697547744120 Sqrt[33] t^9 + 
     1855442194375982780369010876420 Sqrt[73] t^9 + 
     1635180833871955725029721309405 t^10 + 
     28162570942026765768503328768 Sqrt[3] t^10 + 
     56967302397492450414104150016 Sqrt[6] t^10 + 
     40021279025193167948659818496 Sqrt[13] t^10 + 
     6633547292272056278292462402 Sqrt[33] t^10 + 
     30924036572933046339483514607 Sqrt[73]
       t^10))/36096171280107793435297698696658944000000;

DRes[13] = (\[Pi]^2 (3993792013534638370870288178945202660755959577 + 
     280398860192366592031857859934481587680837632 Sqrt[3] + 
     116636221414560071214377387728894885888000000 Sqrt[10] + 
     48767020358933934392648838520875469094236784 Sqrt[13] + 
     18027515877665252023648286657997030599691222 Sqrt[17] + 
     76096320880084855186125718930665480714977280 Sqrt[23] + 
     48237696396593849027332439431693880875210848 Sqrt[29] + 
     28191116319146846476370979047304392753203125 Sqrt[65] + 
     53979570167427103085054795070394883077318992 Sqrt[69] + 
     12689103654433033598618787439964651597264069878 t + 
     780590934126957894248006459939972309679341568 Sqrt[3] t + 
     303898702066538986556642332258415280128000000 Sqrt[10] t + 
     167628830598134654654917000797307048898236576 Sqrt[13] t + 
     36120056797673923615190360641947744511234308 Sqrt[17] t + 
     270072863889431848909656341550054754442280960 Sqrt[23] t + 
     117135692193863178731651054151522028844427072 Sqrt[29] t + 
     88345657999050140877531227505832573909218750 Sqrt[65] t + 
     175524003025457107682947944995983792698091488 Sqrt[69] t + 
     16783568322583272347400426801364344092317701261 t^2 + 
     905290270227704528474050619980447145387360256 Sqrt[3] t^2 + 
     327530854921469398567889720540110848000000000 Sqrt[10] t^2 + 
     241228593233621856229753519883356469177980080 Sqrt[13] t^2 + 
     30562404020470817547613763634080005852496430 Sqrt[17] t^2 + 
     394965044474245612309771807934012358820626432 Sqrt[23] t^2 + 
     119677404294942325824071886141458038191909984 Sqrt[29] t^2 + 
     113890289164388860883573409120454009796015625 Sqrt[65] t^2 + 
     235005852834403195301178367024020522098743056 Sqrt[69] t^2 + 
     12452662463977079595339387338747012791192997862 t^3 + 
     591393649816212758606195889096193305524305920 Sqrt[3] t^3 + 
     197607464454127010667873336605580066816000000 Sqrt[10] t^3 + 
     193574189814618800701494528582338965225168032 Sqrt[13] t^3 + 
     14645477651492395821572053452445265577936036 Sqrt[17] t^3 + 
     319744221003538090230832782297346273745829888 Sqrt[23] t^3 + 
     69242245929221326449052259817725567113131840 Sqrt[29] t^3 + 
     81732362753585556443351261707645185982968750 Sqrt[65] t^3 + 
     175021633715293623191010755827043724214166496 Sqrt[69] t^3 + 
     5847225655894716816430669813636511248704730977 t^4 + 
     246313500010698436400817273531652058075627520 Sqrt[3] t^4 + 
     75574329166839581467333442485848047616000000 Sqrt[10] t^4 + 
     97256931768542785569546087726495917669854032 Sqrt[13] t^4 + 
     4467351682391728077177010646125000811213286 Sqrt[17] t^4 + 
     161544408232476597539918516722079483940569088 Sqrt[23] t^4 + 
     25595359547991254869628667634497339202023840 Sqrt[29] t^4 + 
     36991346505843819656208134771157893395078125 Sqrt[65] t^4 + 
     82032342526168304843225406263743909646386416 Sqrt[69] t^4 + 
     1847735292104683172914385403819961018599962070 t^5 + 
     69761379422164207178644182381776721867177984 Sqrt[3] t^5 + 
     19561949685456464926546370668454215680000000 Sqrt[10] t^5 + 
     32495996453505576047580997458554717907446688 Sqrt[13] t^5 + 
     919114734109375436102270349854068434234564 Sqrt[17] t^5 + 
     54192773815770776515288264252676238338949120 Sqrt[23] t^5 + 
     6437725092813386843364481680786972674400576 Sqrt[29] t^5 + 
     11267818895280393613111759363174699399218750 Sqrt[65] t^5 + 
     25794018222713331963309398376433237451558112 Sqrt[69] t^5 + 
     405782174399413093314667460356930129868693985 t^6 + 
     13911335157535665578765768465122845372973056 Sqrt[3] t^6 + 
     3556794843524584482149653896096645120000000 Sqrt[10] t^6 + 
     7459974700128975231480860641683319424125392 Sqrt[13] t^6 + 
     131194697872456639713330191305403515189926 Sqrt[17] t^6 + 
     12479189994681668114051471885892476762849280 Sqrt[23] t^6 + 
     1141547693174072825760861306336992161697184 Sqrt[29] t^6 + 
     2392067164094628227485782086166001442578125 Sqrt[65] t^6 + 
     5629606019443754465429914199124918051508848 Sqrt[69] t^6 + 
     62746797308482726945661990908148958318485478 t^7 + 
     1983209233715753333794650233680638888640512 Sqrt[3] t^7 + 
     463160342233890090558941703438336000000000 Sqrt[10] t^7 + 
     1193446861827660431780551129469199082443744 Sqrt[13] t^7 + 
     13110500346280228370196161388592740475812 Sqrt[17] t^7 + 
     2001166194169294624623905952191078329221120 Sqrt[23] t^7 + 
     145364954081104884669708487758731921216448 Sqrt[29] t^7 + 
     359269977530807734461351580962540667968750 Sqrt[65] t^7 + 
     865202102917296783040347784990399938587040 Sqrt[69] t^7 + 
     6810593618967250052912289183965134388442375 t^8 + 
     201793311626312472998512626966959468052480 Sqrt[3] t^8 + 
     43377748883769506088916607827968000000000 Sqrt[10] t^8 + 
     132809285523211584397018097914929211310160 Sqrt[13] t^8 + 
     912894992650641977112953326029463416330 Sqrt[17] t^8 + 
     223086596330556123081999894363937701888000 Sqrt[23] t^8 + 
     13347862827496061653542763712472510517920 Sqrt[29] t^8 + 
     38100091258998380205917192885243185546875 Sqrt[65] t^8 + 
     93420184645244111195555254166172108960240 Sqrt[69] t^8 + 
     507886178896932240335011978516520823864370 t^9 + 
     14353483033447520759725154558654734663680 Sqrt[3] t^9 + 
     2881226266853699791024553984000000000000 Sqrt[10] t^9 + 
     10075018374114898390813784105018240616160 Sqrt[13] t^9 + 
     43755551762196342566048889592622691180 Sqrt[17] t^9 + 
     16944118706238750735284979407157775564800 Sqrt[23] t^9 + 
     872082869225917595114737109092984566720 Sqrt[29] t^9 + 
     2793661608804325059630190270158691406250 Sqrt[65] t^9 + 
     6939357864247558595303081095755282199200 Sqrt[69] t^9 + 
     24775590320434901701855980033444432453167 t^10 + 
     679356333200307085290969632708984045568 Sqrt[3] t^10 + 
     129979784690142442698676633600000000000 Sqrt[10] t^10 + 
     496635288442092732899243099444627164016 Sqrt[13] t^10 + 
     1432386292875690729380281997524194618 Sqrt[17] t^10 + 
     835856988828075263166035077218623815680 Sqrt[23] t^10 + 
     38873199994341238690721960935708162272 Sqrt[29] t^10 + 
     134834826100439591587898124082763671875 Sqrt[65] t^10 + 
     337669788391824632046446946264942926160 Sqrt[69] t^10 + 
     711690495060572159409764426244669576498 t^11 + 
     19239168558088718526640906875156037632 Sqrt[3] t^11 + 
     3593841681337638935592960000000000000 Sqrt[10] t^11 + 
     14334335906156726787070694368294260384 Sqrt[13] t^11 + 
     31855550688363779350405233080010732 Sqrt[17] t^11 + 
     24133352706349311266599656123971665920 Sqrt[23] t^11 + 
     1068106593054069663119219161954628928 Sqrt[29] t^11 + 
     3854073429407798855459830744628906250 Sqrt[65] t^11 + 
     9688549788846288857051729152102856160 Sqrt[69] t^11 + 
     9124237116161181530894415721085507391 t^12 + 
     246656007154983570854370600963538944 Sqrt[3] t^12 + 
     46074893350482550456320000000000000 Sqrt[10] t^12 + 
     183773537258419574193214030362746928 Sqrt[13] t^12 + 
     408404496004663837825708116410394 Sqrt[17] t^12 + 
     309401957773709118802559693897072640 Sqrt[23] t^12 + 
     13693674269923970039989989255828576 Sqrt[29] t^12 + 
     49411197812920498146920906982421875 Sqrt[65] t^12 + 
     124212176780080626372458066052600720 Sqrt[69]
       t^12))/2543860843886644504396956270015141995347968000000;

DRes[14] = (\[Pi]^2 (7 + t) (196206474579191130861487381756957978486847897600 + 
     7612776801622214423387656461331863729990533120 Sqrt[2] + 
     1494647487998748896541123305515648395688017920 Sqrt[7] + 
     5303464282218026776057157380898553362078760960 Sqrt[11] + 
     1992047305102858404114689961556572739322511360 Sqrt[21] + 
     3776540498962169350265601786209746906796523520 Sqrt[22] + 
     1090183560211591567010028962840576000000000000 Sqrt[35] + 
     2612867245128490710052972920860591532834078720 Sqrt[57] + 
     2557507293511541775595606435865239100160000000 Sqrt[65] + 
     1340694285455413298669581323635422383999631360 Sqrt[113] + 
     603419799166447281241371970371330783310727086080 t + 
     17053009692156117906637932254723345041074421760 Sqrt[2] t + 
     3169127255887855458407331600463245063497973760 Sqrt[7] t + 
     13828715447632614004522061162785144173326499840 Sqrt[11] t + 
     6461189082869419438224078497318161586124226560 Sqrt[21] t + 
     12601998177928564351065749973781094088845557760 Sqrt[22] t + 
     3855329456049758234988455687494723174400000000 Sqrt[35] t + 
     7322331747937054110162190692229105408400578560 Sqrt[57] t + 
     7678049754756557920771316178828879114720000000 Sqrt[65] t + 
     4737722177571104096748018699309779180952340480 Sqrt[113] t + 
     770162251577502469275415344242072870763115159552 t^2 + 
     15850739296044956402711064783758481818061373440 Sqrt[2] t^2 + 
     2792783912456959266463601463468688353378959360 Sqrt[7] t^2 + 
     14842454656357925003908469087811103805820370944 Sqrt[11] t^2 + 
     8579933690670670593354832853799365832534392832 Sqrt[21] t^2 + 
     17225621235066659401593499487894481440478330880 Sqrt[22] t^2 + 
     5521334133413466488731318682097706598400000000 Sqrt[35] t^2 + 
     8328925247764012518427721250291802751005347840 Sqrt[57] t^2 + 
     9406466740048862599082779219674342148800000000 Sqrt[65] t^2 + 
     6873068335228834291716652261581261019910246400 Sqrt[113] t^2 + 
     549174967710886719943794555253678875458644090880 t^3 + 
     8234444625588229492872146693966705970653429760 Sqrt[2] t^3 + 
     1376542582430493911998895369474438264132730880 Sqrt[7] t^3 + 
     8884552050445809129281622733452256830428282880 Sqrt[11] t^3 + 
     6285556483349289142120477700584084799257313280 Sqrt[21] t^3 + 
     12979270447914895929582660401385968563902218240 Sqrt[22] t^3 + 
     4318844315355629762846364591234377318400000000 Sqrt[35] t^3 + 
     5222756404454116784001434522835592528314639360 Sqrt[57] t^3 + 
     6374863688832951010966064692555221047760000000 Sqrt[65] t^3 + 
     5488820263934263768700447415130533186489953280 Sqrt[113] t^3 + 
     246706280905258467164816534397638674121945024512 t^4 + 
     2695963023302082092018441567183209846800384000 Sqrt[2] t^4 + 
     427590796691804600437679022075337207678238720 Sqrt[7] t^4 + 
     3362182166184379194743258176042791755719901184 Sqrt[11] t^4 + 
     2871498220384537616351388406303755318299983872 Sqrt[21] t^4 + 
     6086804162323308901571276094177599328134103040 Sqrt[22] t^4 + 
     2086187724525699678076354424973872332800000000 Sqrt[35] t^4 + 
     2051536476918018862234217715069205404534240000 Sqrt[57] t^4 + 
     2711067107084884280414346260862832167420000000 Sqrt[65] t^4 + 
     2716151278602598862756052743000996452887271680 Sqrt[113] t^4 + 
     74235064397610760268385888640976389321804580864 t^5 + 
     591561528630844570740734513763321036763299840 Sqrt[2] t^5 + 
     88902103998181607262384043783453337976832000 Sqrt[7] t^5 + 
     859492460400740939381058271263612694532456448 Sqrt[11] t^5 + 
     872194420987553188850454542207812289716813824 Sqrt[21] t^5 + 
     1892493350856700792655980824827623710811750400 Sqrt[22] t^5 + 
     663711849580534994136313701433344000000000000 Sqrt[35] t^5 + 
     540494745416796478035167009428628814890912640 Sqrt[57] t^5 + 
     772970443719740409447372379443562725750000000 Sqrt[65] t^5 + 
     885236737424183323306238787395380882321188480 Sqrt[113] t^5 + 
     15451959318968054844761782201221142534750028288 t^6 + 
     89982545712796033868254189865205097467740160 Sqrt[2] t^6 + 
     12766528676056351906995329638757932340346880 Sqrt[7] t^6 + 
     154059239430258967201158344335592440039735296 Sqrt[11] t^6 + 
     182375874237754698186528422507946690685698048 Sqrt[21] t^6 + 
     403663033448965575194030217829623316065812480 Sqrt[22] t^6 + 
     144068387721980961279020695142400000000000000 Sqrt[35] t^6 + 
     99288159845538296780263031239215076163448960 Sqrt[57] t^6 + 
     153160480675597081792137476769035597250000000 Sqrt[65] t^6 + 
     196372553463687339492325250093924140111536000 Sqrt[113] t^6 + 
     2254675773143838671210231868587865682103101952 t^7 + 
     9660134407285697849328385643388120323850240 Sqrt[2] t^7 + 
     1284405347206708977211113839869537728593920 Sqrt[7] t^7 + 
     19721666277631866548860667641678419946635264 Sqrt[11] t^7 + 
     26658842367118986438977187419959129320456192 Sqrt[21] t^7 + 
     59960908067820371665824209540321941095710720 Sqrt[22] t^7 + 
     21680432488749459380378224951296000000000000 Sqrt[35] t^7 + 
     12966571170702065554322416254937077569015040 Sqrt[57] t^7 + 
     21428779428083809289987893949553427500000000 Sqrt[65] t^7 + 
     30086996300189697698482826578132679064019200 Sqrt[113] t^7 + 
     229990277999294088349283518750538506778338432 t^8 + 
     737457658899147867966131444477090416558080 Sqrt[2] t^8 + 
     90852024527660658866449570868310793256960 Sqrt[7] t^8 + 
     1806380619225143827274387230449970691702784 Sqrt[11] t^8 + 
     2720508257601731810678691909791003329953792 Sqrt[21] t^8 + 
     6194107269501741960894934670165579829084160 Sqrt[22] t^8 + 
     2260602086031098831992257724416000000000000 Sqrt[35] t^8 + 
     1206700374054440972982418903800019875908880 Sqrt[57] t^8 + 
     2114263723641395113954483727805153281250000 Sqrt[65] t^8 + 
     3180434811681550930459592247571219056963120 Sqrt[113] t^8 + 
     16059519274469459324325517688256697381904000 t^9 + 
     39939986061329341180390173910284999065600 Sqrt[2] t^9 + 
     4506779660319069118326968568218491289600 Sqrt[7] t^9 + 
     116319005035720186541721007049866110566400 Sqrt[11] t^9 + 
     189949673235628188049759103564892654796800 Sqrt[21] t^9 + 
     436194909069042489804872079474842769817600 Sqrt[22] t^9 + 
     160196380500355508498137088000000000000000 Sqrt[35] t^9 + 
     78639622107081168252790201042865821620600 Sqrt[57] t^9 + 
     144120287261288265346867806494677734375000 Sqrt[65] t^9 + 
     227540206978285589598576594011437804229800 Sqrt[113] t^9 + 
     731196173792193314026878363716324140419040 t^10 + 
     1501810850260045160167130598570532536320 Sqrt[2] t^10 + 
     155287866271864821457298099776121733120 Sqrt[7] t^10 + 
     5023914693114197003715480313730024079360 Sqrt[11] t^10 + 
     8647191375822431001991647681149140992000 Sqrt[21] t^10 + 
     19961683470235397440982953508621695057920 Sqrt[22] t^10 + 
     7358834295013946694690406400000000000000 Sqrt[35] t^10 + 
     3423687131995038611858873260072170310320 Sqrt[57] t^10 + 
     6463347928042740704934199083925781250000 Sqrt[65] t^10 + 
     10513082296755312781478191823559611346160 Sqrt[113] t^10 + 
     19549654670306533946691633268211127521760 t^11 + 
     36282063148538304284587551756763791360 Sqrt[2] t^11 + 
     3541764923216030640269331214903541760 Sqrt[7] t^11 + 
     130995374850987163479608134458943733760 Sqrt[11] t^11 + 
     231180179817407411181626846446501232640 Sqrt[21] t^11 + 
     534947829599685713022598144412992143360 Sqrt[22] t^11 + 
     197544723645985580777472000000000000000 Sqrt[35] t^11 + 
     89620673728704008113542260016059053860 Sqrt[57] t^11 + 
     171603377199463961409198216723632812500 Sqrt[65] t^11 + 
     282954853689009075197530705178702220780 Sqrt[113] t^11 + 
     232733984170315880317757538907275327640 t^12 + 
     431929323196884574816518473294807040 Sqrt[2] t^12 + 
     42163868133524174288920609701232640 Sqrt[7] t^12 + 
     1559468748226037660471525410225520640 Sqrt[11] t^12 + 
     2752144997826278704543176743410728960 Sqrt[21] t^12 + 
     6368426542853401345507120766821335040 Sqrt[22] t^12 + 
     2351722900547447390208000000000000000 Sqrt[35] t^12 + 
     1066912782484571525161217381143560165 Sqrt[57] t^12 + 
     2042897347612666207252359722900390625 Sqrt[65] t^12 + 
     3368510162964393752351556014032169295 Sqrt[113]
       t^12))/879457802787865923249892047231357560574443520000000;
